Pair-distribution function of active Brownian spheres in two spatial dimensions: simulation results and analytic representation

We investigate the full pair-distribution function of a homogeneous suspension of spherical active Brownian particles interacting by a Weeks-Chandler-Andersen potential in two spatial dimensions. The full pair-distribution function depends on three coordinates describing the relative positions and orientations of two particles, the P\'eclet number specifying the activity of the particles, and their mean packing density. This five-dimensional function is obtained from Brownian dynamics simulations. We discuss its structure taking into account all of its degrees of freedom. In addition, we present an approximate analytic expression for the product of the full pair-distribution function and the interparticle force. We find that the analytic expression, which is typically needed when deriving analytic models for the collective dynamics of active Brownian particles, is in good agreement with the simulation results. The results of this work can thus be expected to be helpful for the further theoretical investigation of active Brownian particles as well as nonequilibrium statistical physics in general.

==> anc/L_C.csv <==
Phi_0\Pe,0.0,10.0,20.0,30.0,40.0,50.0,60.0,70.0,80.0,90.0,100.0,110.0,120.0,130.0,140.0,150.0,160.0,170.0,180.0,190.0,200.0,210.0,220.0,230.0,240.0,250.0
0.90,3.365469404262498,5.879931578112339,8.39439375196218,10.77360715157194,13.479091602406537,17.22925321688141,23.390092941935993,34.92045203481119,46.04513283030653,51.02811765908283,68.34999888612866,75.20253111883726,74.28688463629923,88.07872905878895,90.46646217870773,89.167051024362,97.81305964113731,102.53652332523369,102.96051894131818,108.22021041522541,113.24590125592043,101.7554144615672,112.12287505647176,121.18817007868348,124.65698490082517,122.54200843601187
0.88,3.0608249181815506,5.649584752357333,8.238344586533115,11.012288659473418,14.416362160532914,19.73499909199448,29.64938558622753,42.11350703341778,56.85483564359065,74.08112063004073,78.78260125486811,92.15653146008775,89.82030045699885,98.22888636721818,101.33725139622152,108.8548559600496,114.98336540671502,110.51384857905082,113.54848438168031,116.23058023739472,115.92587982375916,124.69914793925683,127.59640657958016,125.1350818838832,129.74231614553796,130.98988480584913
0.86,2.9021768456253625,5.501620239027783,8.101063632430204,11.013029980751027,15.26289183403214,22.267397579838487,36.34134672249017,52.97712035557422,79.38155860944815,75.85396514643436,82.1262841565251,94.55545276204577,97.30674275259082,98.91313693428621,101.78385306128772,105.02590241131313,110.66212543233942,110.16691885630324,113.59166190398798,127.73455652094846,123.82570282789958,126.72380416464118,130.26316749110381,133.85986004442827,134.680341144559,131.2547713710949
0.84,2.7988008887341866,5.4468835887799125,8.094966288825638,11.325794560706148,15.93730370397988,24.223381554899383,41.24189969236246,57.78113971046801,68.7680740695822,86.37340746417848,92.18204279717223,106.29207953833155,103.57904094189186,119.77201419412795,113.87098911687826,108.11035291544484,126.04524345184505,118.0866579021355,124.54377721907959,131.37053179017025,132.37763963198606,132.9277406065975,135.13747291200406,129.04087586318744,139.2456976980339,139.30070471923793
0.82,2.709081646658335,5.439104376602102,8.169127106545869,11.370721835522751,16.777443654855166,25.550561230014807,43.42328517992444,59.26964525105078,80.57527408416792,89.1897758854565,102.07000636793103,100.10093519556631,96.59202339978134,108.93396335729615,103.5988898916943,125.14982645983864,123.04602269722692,131.51098260377935,125.4515440129717,134.36819779886227,133.65025734930495,134.96667899363158,140.49462618446444,136.9004878503665,140.26306617695653,139.0395862767858
0.80,2.7259964925585916,5.489778559417004,8.253560626275416,11.65389695315609,16.798743395187543,27.210941026492403,44.27646562303894,75.42536217504183,84.80482740054421,92.80629331816114,96.06572234388206,105.43099033882834,112.62336287822468,104.17956564733417,111.68755051441283,124.6952790449243,131.25874727353914,132.60530599390228,133.69649500260263,134.50755695903064,137.6350285504236,140.49721769641002,136.37140322688933,116.17482601377122,140.52095630740592,142.9672624572503
0.78,2.693953143323771,5.527905631141085,8.361858118958398,11.839234992232253,17.270143975802835,27.57461781665065,53.50577268422065,76.24904296543437,86.38028702284697,98.80879935568768,102.36749088735282,110.03943385284948,114.07756953183885,120.6729390161863,118.12790677740054,128.6099094615944,112.5043720022195,133.968015266273,115.35054958912622,136.4260776088926,138.51798771450538,137.94995123786163,139.97447529162665,141.93343330047372,143.06457312418266,145.27614613149623
0.76,2.7460859231753076,5.607326511218933,8.46856709926256,11.897409034163244,17.028504591064852,27.6839806430494,59.62021727674253,82.28709281873608,85.17912454301626,103.40548146681846,107.8319214169733,112.80163343363722,117.08524945283187,122.70360687228539,124.63541705222342,128.96198546389448,125.95913476720186,131.55976251761567,136.28837941928785,138.25167361216657,137.30245923043714,141.5866258313942,125.00413078455678,139.29663246565013,126.01724256809177,145.02448413431347
0.74,2.7526569865928554,5.641611661430375,8.530566336267894,11.899389803174085,17.330409880786064,28.727645202241664,55.06533515060036,74.87896518848027,91.78655913365893,96.07060787922175,100.77766606713253,114.96866296261737,120.49420148514764,122.73928747673682,127.500232885292,131.40131538570355,128.10536356998787,133.01059860577908,135.15279729213265,137.06659194341077,139.08223686630964,140.8651568649219,141.30631888435744,128.8422944640622,143.75807642233522,143.08345363461277
0.72,2.874786354101202,5.703434239943457,8.532082125785712,11.746399529831399,16.765767344437215,28.277000831670264,54.8467396247355,81.5631303615663,92.50699527276872,101.90987071551585,101.73707880046342,112.2932760841824,118.32556508767023,114.10145558662045,126.89579081175228,128.97157862571342,130.73691680831936,131.31991685509877,135.59246561026916,136.0227485076492,125.08099737735196,125.44345329746993,129.77356855668117,142.00035970622406,144.31550353567178,132.6333288056816
0.70,2.9219556591220304,5.739072857589918,8.556190056057806,11.836447982334299,16.52533908004031,28.06619532407253,59.024668781323456,79.29551408299287,93.62658773100367,100.01050689367459,103.52372028482651,111.90139434952927,117.20053873681353,115.6000751767622,118.16750927937117,127.80604319175433,123.1360486652142,129.78808787386345,127.50996709311275,134.80988361766802,137.04159664276227,136.7380510171104,131.8289222285958,141.152159732328,132.27288028929553,134.45281853217625
0.68,3.0458022504448206,5.773813310290225,8.50182437013563,11.507639935720333,16.06837270819791,27.298492856556727,56.5901773937784,77.91031786672445,93.53304644103264,96.09877590889357,110.09914061811665,110.11490116988526,112.3845281298511,121.50317220005759,121.5996764227847,121.88130560987734,128.815960331996,129.69527905144716,127.91510587326287,135.42809000657746,129.86040483843234,130.8577288408594,133.11599660144924,140.7783301080566,138.35701122900505,132.25004522784485
0.66,3.166464077886703,5.786918621603567,8.40737316532043,11.397903089045718,15.59501702396623,25.50925569014802,55.260081710298984,74.08543746946462,92.71770935324693,101.99748134792864,106.74932802585708,107.2403665140557,119.26433929881752,117.08775303830889,123.79069197587239,120.88065577657672,128.7012802079466,127.49435587614695,129.17566990850474,131.56081256946632,135.13369700871866,132.45162775899632,134.01472096995997,134.61554452250977,136.07799613488476,137.31512090022724
0.64,3.255747750514642,5.81278389492609,8.369820039337538,10.979522603959175,15.089443976414204,24.248669714602432,58.42519915415652,74.31397876990401,85.50505469400358,95.01979518058853,112.87910544009502,102.55262833078915,112.97456602819443,117.00410892825009,118.8014445664446,124.2876064012766,122.40554532469338,127.02267328318976,129.83505496805998,129.81447402510955,133.04322193932498,131.97355568011713,135.61316446731638,136.82648745436393,137.51050971182914,136.40075148747314
0.62,3.3846850356389773,5.807477636496313,8.230270237353649,10.76862081159012,14.250010504454268,22.665909089376903,50.024703428635966,69.45247616049663,96.837513969487,104.56458331524827,103.2857538977503,108.19013907375411,112.58154852058578,116.01868791530896,121.05677853869919,123.77780140692505,125.71542644522454,124.15432954674661,129.98211406313476,132.8175236204497,133.39200742782498,135.09433923656985,136.80926923943,137.3481784953589,131.4948883525585,140.01093261246888
0.60,3.537796091366735,5.807716698124058,8.077637304881382,10.258044215993742,13.530728298263911,20.659126707779954,48.97914348598321,69.01734397088005,83.55245879795862,92.71063057794015,101.05433242700042,104.78645071716801,111.73046784374078,125.59491853885251,116.90649761468278,123.6290063162861,124.14104855586118,129.06106538432988,128.8613241168533,132.061837599191,132.67097356698036,136.04354284480817,137.2439340901881,120.10866254773823,130.0407414378288,141.16722484349373
0.58,3.6041079683432704,5.774832517171095,7.94555706599892,10.008671833261937,12.823476503546845,19.30620611995512,49.31624556927385,80.85572050961675,91.5881082243202,87.04364642290206,98.5358658266414,104.19302975591332,111.19097805103392,124.04693272951228,120.2895574977746,122.43133437129691,120.41915591594804,114.32999613065455,129.7146925785606,118.64583298709589,133.94163968973015,119.62367629596386,134.82639742039953,120.2327540053795,126.46851434151228,122.24722020900424
0.56,3.7366314719939977,5.758074397779704,7.77951732356541,9.602195415662965,11.938245697945087,17.1332028934666,44.90473970373313,68.17459892569109,81.7364318149038,87.13176359865174,97.074940273995,99.02013437908683,101.18459579987966,124.66438131765054,109.03990454241286,122.01617462393706,123.4329745300224,112.5911643870823,116.0171554803761,117.89024450311304,133.21392973112117,136.3898087682323,120.13821248707409,123.76356339568473,121.62823562027899,138.59974365663084
0.54,3.8297359659470027,5.708993411859629,7.5882508577722545,9.23837962769599,11.137546594002048,15.362053213621694,43.17172962282719,66.87907707088999,76.90378072378499,83.65014238731986,93.6519482769905,97.93695845726288,103.44095601008102,103.53313729502122,106.93112594193285,108.58691906464952,116.60533273639494,115.51910845933746,121.67382185812625,116.5786485253229,119.01085890650535,125.12812228673575,120.83433430730138,122.54929184717744,121.95768701690403,123.37762387518201
0.52,3.9567118941305823,5.664885667485388,7.373059440840193,8.833691760976794,10.447636274213115,13.669777555400625,39.27039973489249,60.012702980800434,78.91761248997524,83.29264960179853,92.71104404339563,94.99773064363123,99.45093628592218,102.63188938859014,113.15744643474694,111.55849363551785,111.36315588219948,114.8550853943281,115.30409255623884,117.90264249971774,121.8252142189068,119.4516814480397,120.64015831038444,122.29758958966639,136.72601270657137,123.335008409275
0.50,4.055624020737569,5.6286253777451725,7.201626734752776,8.402181856975817,9.751517533856996,11.751675036461295,36.868499701640324,69.52431861616871,77.39512296208638,82.9166135826021,90.60058244895292,96.85947137468366,101.58197617504595,104.09893117955598,107.35193972250902,109.0539530581791,112.05995916855375,115.05201084567243,114.22416737037561,117.6406742232081,118.2476752956802,131.08293896427872,121.69135803597332,121.90896545342184,123.40377990810549,123.97877104619864
0.48,4.10405773562485,5.567347220894455,7.030636706164061,8.02659099564017,9.067933360807244,10.645981923954029,30.793636286116524,56.74591256658646,69.57065960905133,81.49143689973825,88.61433714719567,92.94180418854265,101.63378759517033,103.24797132245138,105.16436297252886,108.27190724655583,109.96408764483175,112.31990448435731,115.21807116203232,116.9002639026346,119.52321586197985,119.97901747139451,120.57605821773066,122.48992617051286,123.28294544546821,123.43907559091434
0.46,4.246019007895312,5.511001087543216,6.775983167191119,7.6736994054073735,8.522889454990008,9.510590308032029,24.637661708368896,53.16014072372204,70.63610304142568,81.5927770199076,86.37906115722058,93.08573061499904,102.1498523320141,101.31700318692633,104.63603774651507,107.07074395344634,109.26831653227701,111.8119871604025,114.28015292403396,115.31301756636971,117.18271429030591,118.80101957147973,121.29652573438304,122.00648707435947,122.36794275612287,123.90873083901236
0.44,4.347192873749727,5.463071274702252,6.578949675654777,7.3238393045173344,7.92927451342046,8.600146593417758,11.81103851603343,42.579203975853936,66.33931305323482,76.11759218632095,79.5076394920627,89.79416613756838,93.5958547323154,98.93915592533862,102.88576818163855,106.20723268009614,109.75562254406304,110.91571494182476,113.63826356793584,114.19749288006359,116.44857384939843,118.16617519655968,119.19604936268435,121.1173802324194,122.32001650986072,123.63146870169463
0.42,4.353726192658891,5.379308721065797,6.404891249472704,6.989169333907239,7.485128672323858,7.970691282602,8.52756757243129,42.293682948814684,60.53339797286476,70.97798098800172,82.23093498497543,86.35537416949838,95.05258563518522,97.54702137365923,100.73277844459282,104.85271924677158,107.46775084586821,108.52949085376478,112.34196740883748,113.60650264411188,114.87861425353272,117.5070423650745,117.89513838901082,120.24863299694245,120.74892220601063,122.26248945155366
0.40,4.4089745540094665,5.303974743506734,6.198974933004001,6.704550157549073,7.0491822722980855,7.381756140536473,7.714722610189073,35.76305594071579,51.45657171095561,67.69485234456691,77.39381033507169,84.49060983065752,89.7204053686576,94.61906269094017,97.87132637308936,103.37893720211729,105.36910615284503,107.77605182602007,110.09567521963771,112.40383698250982,114.5063523701066,115.83754182215219,116.28824383422365,118.67751877302786,120.18333476179227,121.17457660613071
0.38,4.494620643818558,5.2524802085215345,6.010339773224511,6.413387186312784,6.698185109652228,6.899518473739667,7.1079154744234705,7.354768558365327,49.10802798653483,62.63921872019375,72.94827445180182,80.88249281949079,86.5013823459593,92.02924319635994,96.42276830455283,100.01566886186274,103.57857225878251,105.58216953626378,108.31968084754462,110.372801244608,112.57243532001775,113.98228161967563,115.89175027410506,116.14000609519715,118.69020580504261,119.81260069928122
0.36,4.479705992321265,5.162333638200483,5.844961284079701,6.161206256483716,6.383778412126556,6.515703086087109,6.668929991387149,6.75372073812393,6.878426799774326,57.41509935927056,68.67965304815043,76.42144897990259,83.4005292992372,88.57821936417866,93.66892463347472,97.12723217769805,100.23690137617051,103.11759193484336,105.88905637349096,108.11820850024064,110.1926735786107,112.06487578899805,113.84823131100678,115.45273385284642,116.67281099104058,117.86634010670869
0.34,4.480913843126738,5.077496007802738,5.674078172478738,5.94214836316603,6.085844812189775,6.203606528694846,6.2760118124424285,6.3496346621883974,6.428826239854051,6.4485404069185845,61.46780821857244,6.517452667417838,78.47384021495164,84.28700072252042,88.508789878966,93.30921248947082,96.47903154778567,99.66752555184905,102.42240490024201,105.37312661902057,107.31869362457881,109.00305892673042,111.22940751046532,112.55515861040035,114.05806545421561,115.8815556213817
0.32,4.501274779892802,5.007605392226165,5.513936004559528,5.732707378702052,5.838560297185059,5.922093149482027,5.979473257516356,6.020070265374898,6.055503857380776,6.0812186327425195,6.1135300378853605,6.129933304167828,6.1486370538478345,6.155983396032026,6.185823710687229,6.18726057463531,92.5740408328306,6.20930916266609,98.68969450354344,100.53581402255914,6.250954271354589,6.2320891801317035,107.61072290771165,6.243899223123393,6.265338328655291,112.54121518482356
0.30,4.510325378194601,4.937926150940877,5.365526923687153,5.524214138947293,5.619303386519211,5.679270848722389,5.712492074461066,5.745368848003721,5.780675232301538,5.7855192889375395,5.815422721335932,5.830737985384795,5.843242563579094,5.837351619930106,5.855784812585825,5.8689551973164225,5.873290370727829,5.870329676241663,5.879991098013292,5.89228374466554,5.884798243102091,5.894386161413814,5.900986946581273,5.904405571170695,5.899312414053627,5.915430841024014
0.28,4.515053982427953,4.865562755256818,5.216071528085682,5.353562353204643,5.428816789351531,5.473222640161504,5.496845788681084,5.5256119814962785,5.541109221357874,5.550639649506148,5.5606000208201705,5.570824622521719,5.5873104878388435,5.586882716004856,5.594428996296779,5.59682324598369,5.59580096230305,5.609233631526747,5.611688857543278,5.61430512014922,5.6159736975458925,5.619036856257342,5.62571192029113,5.622850206480304,5.621575515723686,5.632783565830433
0.26,4.4883800198378045,4.788269164887338,5.088158309936872,5.196653102808697,5.256038151164275,5.281197568981078,5.309344143880271,5.320778631648802,5.333656099609238,5.346600019260014,5.354281946288208,5.357749594709041,5.367776128657796,5.37049196278403,5.374286532934908,5.377927461943425,5.381613828397163,5.384151627475177,5.383949426426884,5.387962490985036,5.3931716744586184,5.395469576593593,5.397512483243439,5.39935350069079,5.398214530348457,5.4075145130915265
0.24,4.4670402762215495,4.716515203329487,4.965990130437424,5.049790230341569,5.0920232235673195,5.117779990289961,5.135269573975751,5.1461077108646425,5.157630999641484,5.168334038140068,5.1719028077295315,5.176368330379572,5.180639223254583,5.184496511882585,5.184193454356174,5.188173702454627,5.1958205276200795,5.195545195812765,5.1951737661392485,5.198911314293003,5.204807491841119,5.195525007511058,5.20092858727541,5.20223889280663,5.206635983723759,5.205297274591649
0.22,4.434729759809493,4.64498739297767,4.855245026145848,4.916654786416011,4.948417669959225,4.971460829291803,4.986231962681583,4.997499802004114,5.002381908237608,5.008533384663737,5.012973639751851,5.018433051217085,5.0188974983344234,5.018384435554278,5.0238422966113765,5.0268679493913915,5.0270513652492035,5.027179430142261,5.0265464636593,5.0326340830337895,5.0305393126740015,5.034128144905295,5.034823643730319,5.033811554511498,5.036494956156786,5.036758657013857
0.20,4.389379946718134,4.5681221132918175,4.746864279865501,4.7943064007257945,4.824907029347942,4.843933233808284,4.849714622932852,4.862935330382906,4.859168021427394,4.865891878835014,4.866670476221406,4.872778225906837,4.875803135270809,4.8781143282902555,4.878040469756678,4.87675492178698,4.884581437786282,4.884261015744561,4.88413473303415,4.8824671454209,4.885257344916409,4.884973620268552,4.890064709705669,4.88697530072223,4.88709375167942,4.888997609089436
0.18,4.35575977006953,4.497083919622386,4.6384080691752425,4.681528779559625,4.706376632138646,4.715450172685531,4.727961859591822,4.731664218365086,4.738250439780706,4.741942992828813,4.741704347071975,4.7413705979999525,4.74684679918341,4.750151328908186,4.749767725716706,4.753398143712677,4.752864014648868,4.751858628587056,4.753737786169491,4.754413870480873,4.753557784161867,4.752969260969913,4.7563935725438515,4.756618616649263,4.757624068805449,4.755919491059278
0.16,4.30769933447408,4.428847722025479,4.5499961095768775,4.5802189390975485,4.601379704436037,4.6093480993844596,4.6156456076799515,4.624064310214305,4.621959773166403,4.623740017950818,4.624705608122933,4.6299895679858585,4.629208799460276,4.63351161041528,4.633798906045225,4.6346615654065175,4.634613024794916,4.636750126866542,4.636373406071755,4.637680003916356,4.638359104472854,4.637175025262545,4.636923636626628,4.641863138137827,4.6391362369939495,4.64053185975657
0.14,4.264499419289765,4.363379561387025,4.462259703484285,4.484342716593377,4.498991786595123,4.506998956874794,4.513029629450155,4.51697636753628,4.516871986602301,4.523339375059068,4.524650044329348,4.526050214933156,4.5266904206678635,4.527059273864942,4.528445008573323,4.52718506702849,4.528975187826997,4.527041125388844,4.529903549711819,4.533007813693936,4.530425919596669,4.532458741912362,4.5338013983627095,4.5314265684007395,4.532818233528306,4.53360872205602
0.12,4.229973999119781,4.303640746056788,4.377307492993794,4.397508211395088,4.4087241799807915,4.413786018253818,4.416852929365841,4.416812362162564,4.424590728181607,4.425272222856268,4.426363837931971,4.426001407310135,4.430034151883399,4.428701299438215,4.429035481951271,4.431222867954561,4.43130914520611,4.431729801540991,4.430408679119169,4.433914412777608,4.432333827279491,4.435208716851049,4.431706508743269,4.434435220753631,4.432974517579524,4.4362443655559325
0.10,4.189863566703988,4.244028039746642,4.298192512789296,4.3139594221048,4.323084817592215,4.32658061006244,4.3313762224220405,4.333439822441406,4.332514217431035,4.335744244516268,4.338184976623944,4.340510424578446,4.340403315806709,4.339949052649733,4.341453369921149,4.3425965442348256,4.341174869829295,4.342805268753622,4.341124988418995,4.342552462026522,4.342854659329035,4.343308899291034,4.344828005292191,4.340891590117292,4.343249917652836,4.344929451607703
0.08,4.140851797044116,4.1837561910517165,4.226660585059317,4.236609884529492,4.244255924079206,4.2471026209100495,4.248606485818147,4.2507045636672505,4.253781985148286,4.252692843902964,4.255214330403892,4.256015684241461,4.256975520614358,4.257848717692541,4.256330365408637,4.257530593172878,4.2583989479858095,4.258050255461576,4.259198130539457,4.259566051166207,4.258208745494512,4.258914578165518,4.259142863578232,4.259230913530905,4.260353977796936,4.2588666074399075
0.06,4.095830622504427,4.125026487913978,4.1542223533235285,4.16544136775505,4.168570484151282,4.172257619478064,4.173699854001545,4.175782269966612,4.174960251373062,4.177345851071838,4.177712309793844,4.177546984846781,4.178572314849899,4.178535279282519,4.179417942752797,4.179230479743483,4.180016413365846,4.180104900165076,4.18095141329857,4.179710415467396,4.179918170189546,4.180478003736437,4.182872367301167,4.1815871948143695,4.181174778189328,4.179784754467607
0.04,4.047462198708096,4.069305945248395,4.0911496917886945,4.095164461962975,4.0969001495207955,4.101297761539595,4.101533279389259,4.101808249284965,4.103333535473071,4.104332483803345,4.105259043755785,4.104571609860588,4.103487619589772,4.10710510003424,4.1061777033961775,4.104398034713121,4.106921079679578,4.106202980331619,4.106306163368836,4.108318387744592,4.105049886201674,4.106970859983566,4.106119859025322,4.1066373178944895,4.106913983539002,4.107247961494257
0.02,4.012781032583195,4.020057097683872,4.027333162784549,4.031769848458613,4.030868821775365,4.0311573026449405,4.035643597417001,4.035638368960175,4.036254747433087,4.035376036681243,4.03481518380258,4.036079966485705,4.035222789517461,4.03714897259663,4.034919790982851,4.035641593010648,4.03533070861984,4.036861866620692,4.035783622455881,4.037312001922635,4.037568303950595,4.037260661153228,4.035814253388628,4.03575358978063,4.038291434610471,4.0387286336419495
0.01,3.984426023844965,3.99149007908834,3.998554134331715,3.9996810830068577,4.000393468563554,4.001134467164916,4.003291014689117,4.001396840592706,4.002593623591183,4.001406521491548,4.001449399841772,4.00287170286901,4.002181784586832,4.001963314028604,4.0007137075079156,4.002443019242803,4.002492834510467,4.00122277060009,4.002754855045138,4.002854567974712,4.003581885657162,4.002949628093887,4.0033440437519525,4.002185486651832,4.001959145706806,4.003014918729929
0.00,3.956071015106735,3.962923060492808,3.969775105878881,3.967592317555102,3.969918115351743,3.9711116316848916,3.970938431961234,3.9671553122252377,3.968932499749279,3.9674370063018527,3.968083615880964,3.969663439252315,3.969140779656203,3.966777655460578,3.96650762403298,3.969244445474959,3.969654960401094,3.965583674579488,3.9697260876343954,3.9683971340267883,3.96959546736373,3.9686385950345464,3.9708738341152774,3.968617383523033,3.9656268568031408,3.9673012038179083


==> anc/Python module/README.md <==
Python module abp.spherical2d.pairdistribution
==============================================

This folder contains supplementary software for the article

*J. Jeggle, J. Stenhammar and R. Wittkowski,
Pair-distribution function of active Brownian spheres in two spatial dimensions:
simulation results and analytic representation*

Contents
--------
* `demo.py`: Demo code for the module `abp.spherical2d.pairdistribution`.
See `python3 demo.py -h` for more information.
* `doc/`: HTML documentation for the module `abp.spherical2d.pairdistribution`.
* `abp/`: Python module for simplified access to the fit parameters of the
Fourier coefficients described in the article as well as routines for
reconstruction of the negative product of the pair-distribution function and the
derivative of the interaction potential. See below for installation
instructions.
* `README.md`: This file.

Installation
------------
Reasonably recent versions of the following software are required to make use of
the supplied code:
* Python 3
* NumPy and SciPy
* Matplotlib (needed for the demo script)

To install the Python module, copy or link the folder `abp` to a location in
your Python search path. You can find all locations in your search path by
running the following command:

```bash
python3 -c "import sys; print('\n'.join(sys.path))"
```

Please note that abp.spherical2d is a namespace package as described in PEP 420.


==> anc/Python module/abp/spherical2d/pairdistribution/__init__.py <==
# """Module for approximating the negative product of the pair-distribution function and
# the derivative of the interaction potential for a two-dimensional suspension
# of spherical active Brownian particles."""

from ._reconstruct import *

# Trick pdoc3 into documenting submodule contents as members of this module
from ._reconstruct import __all__ as reconstruct_all
__all__ = reconstruct_all


==> anc/Python module/abp/spherical2d/pairdistribution/_reconstruct.py <==
#!/usr/bin/env python3

import os.path
import numpy as np

from .fitfuncs import FOURIERFITFUNCS, PARAMETERFITFUNCS

__all__ = ["loadParameterFile", "reconstruct_mgU2prime", "getU2prime"]

# -- Internal constants for loading the default parameter file --

SCRIPTDIR = os.path.dirname(os.path.abspath(__file__))
FITPARAMSFILE = "fit_parameters.csv"
DEFAULTPATH = os.path.join(SCRIPTDIR, FITPARAMSFILE)
DEFAULTPARAMETERS = None # Lazy loading: will be set when needed

# -- Simulation constants --

EPSILON, SIGMA = 1,1

# -- File input --

def loadParameterFile(filepath):
    r"""Load a parameter CSV file from a given path.

    Parameters
    ----------
    path: str
        Path to CSV file.

    Returns
    -------
    params_f11, params_f22: dict
        Dictionaries containing all fit parameters for both f_11 and f_22
        Fourier coefficients.
    """
    params_f11 = {}
    params_f22 = {}
    # Open file with fit parameters and read line by line every q_i,j
    # or v,w resp.
    with open(filepath) as f:
        for line in f:
            # Extract cells
            cells = line.split(",")
            # Skip lines without label
            if cells[0] == "":
                continue
            # Skip invalid labels
            if len(cells[0]) != 7:
                print("Invalid Fourier coefficient label: {}".format(cells[0]))
                continue
            coefftype = cells[0][1:4] # Either "^11" or "^22"
            k,l = map(int, cells[0][5:])
            # Select correct dict
            params = params_f11 if coefftype == "^11" else params_f22
            # Filter empty cells
            cells = list(filter(lambda x: x != "", cells))
            if not (k,l) in params:
                params[(k,l)] = []
            params[(k,l)].append(list(map(float, cells[2:]))) # Extract data
        return params_f11, params_f22

# Internally used
def loadDefaultParameterFile():
    global DEFAULTPARAMETERS
    if not DEFAULTPARAMETERS:
        DEFAULTPARAMETERS = loadParameterFile(DEFAULTPATH)
    return DEFAULTPARAMETERS

# -- Reconstruction functions --

def reconstruct_mgU2prime(
        r, phi1, phi2, phi0, Pe, params_f11=None, params_f22=None):
    r"""Returns an approximation for -gU'_2 in a given range of particle
    distances and positional and orientational angles.

    Parameters
    ----------
    r: float or array_like
        Distance(s) at which -gU'_2 will be calculated
    phi1, phi2: float or array_like
        Positional and orientational angles at which -gU'_2 will be calculated
    phi0, Pe: float
        Packing density and Peclet number for which -gU'_2 will be calculated
    params_f11, params_f22: dict
        Parameter dictionary containing all fit parameters necessary for
        reconstruction. If not set, the included default values will be used.
    """
    # If params are not set: load default
    if not params_f11 or not params_f22:
        params = loadDefaultParameterFile()
        if not params_f11:
            params_f11 = params[0]
        if not params_f22:
            params_f22 = params[1]
    # r must have dimension 1
    if len(np.shape(r)) == 0:
        r = np.array([r])
    # Allocate array for -gU'_2
    gU2 = np.zeros((r.shape[0],
        1 if len(np.shape(phi1)) == 0 else phi1.shape[0],
        1 if len(np.shape(phi1)) == 0 else phi1.shape[1]))
    # Calculate all contributions for k,l between 0 and 2
    for k in range(3):
        for l in range(3):
            # Start with cos*cos for f^11 coefficient
            fourierfunc = np.cos
            for params in (
                    [params_f11] if k == 0 or l == 0 else
                    [params_f11, params_f22]):
                # Calculate fit parameters f_0, mu, sigma, lambda and r_1, r_2
                # (if necessary)
                fitparams = list(map(lambda x : x[0]((phi0, Pe), *x[1]),
                    zip(PARAMETERFITFUNCS[(k,l)], params[(k,l)])))
                # Calculate Fourier coefficient
                fouriercoeff = FOURIERFITFUNCS[(k,l)](r, *fitparams)
                # Add contribution to -gU'_2
                gU2 += fouriercoeff[:, None, None] * \
                fourierfunc(phi1*k) * fourierfunc(phi2*l)
                # Take sin*sin next time (for f^22 coefficient)
                fourierfunc = np.sin
    return gU2

def getU2prime(r):
    r"""Calculate derivative of potential U_2 with respect to r.

    The potential depends on the particle diameter sigma and the Lennard-Jones
    energy epsilon. This function uses values consistent with the simulations
    described in the accompanying article.

    Parameters
    ----------
    r: float or array_like
        Distance(s) at which the derivative of the interaction potential will be
        calculated.
    """
    return 24*EPSILON/SIGMA * (-2*(SIGMA/r)**13 + (SIGMA/r)**7)


==> anc/Python module/abp/spherical2d/pairdistribution/fit_parameters.csv <==
,,q_-2_0,q_-1_0,q_0_0,q_1_0,q_2_0,q_-2_1,q_-1_1,q_0_1,q_1_1,q_2_1,q_-2_2,q_-1_2,q_0_2,q_1_2,q_2_2,q_-2_3 or v,q_-1_3 or w,q_0_3,q_1_3,q_2_3
f^11_00,f_0,1.288514E+06,4.177438E+02,-1.154864E+00,5.621672E+00,-1.265973E-01,-3.875068E+05,-2.457714E+03,4.828774E+02,-3.689337E+01,9.331129E-01,5.026345E+04,2.266379E+03,-3.869603E+02,4.811498E+01,-1.439095E+00,-1.289269E+06,-3.050442E-01
f^11_00,mu,4.053008E-01,-6.079313E-01,1.093968E+00,-5.760165E-03,1.276119E-04,-7.771086E-01,6.193091E-01,-1.316863E-01,7.476043E-03,-1.485910E-04,-1.011002E+00,7.427480E-01,-2.278737E-01,1.771757E-02,-5.755154E-04
f^11_00,sigma,-6.346055E-02,5.994537E-02,2.772702E-02,-1.530729E-03,2.978444E-05,1.252215E-01,-1.030456E-01,3.087072E-02,-3.738703E-03,1.646838E-04,-1.188800E+00,9.589523E-01,-2.732967E-01,2.889972E-02,-8.596654E-04
f^11_00,lambda,1.992431E+02,-1.300248E+02,3.012158E+01,-3.008733E-01,-1.115896E-02,-2.010828E+01,-1.553440E+01,1.583364E+01,-2.332885E+00,1.239985E-01,-5.742131E+02,4.400202E+02,-1.158753E+02,1.343159E+01,-4.194187E-01,3.578302E-04,1.068347E+01
f^11_01,f_0,-1.355889E+05,9.625495E+04,-1.790907E+04,1.447324E+03,-3.831666E+01,7.551126E+05,-5.193780E+05,1.026167E+05,-7.796173E+03,1.980538E+02,-1.297080E+06,8.589078E+05,-1.671748E+05,1.151364E+04,-2.390758E+02,4.750822E+05,-2.627741E+05,2.960498E+04,1.845419E+03,-2.210309E+02
f^11_01,mu,3.877177E-01,-5.949321E-01,1.085388E+00,-4.761290E-03,9.649104E-05,-1.667002E-01,2.675082E-01,-7.688461E-02,3.996704E-03,-7.668133E-05,-1.862404E+00,1.233442E+00,-3.051464E-01,2.195753E-02,-5.630537E-04
f^11_01,sigma,-7.823179E-02,6.838836E-02,2.249888E-02,-1.056979E-03,1.628869E-05,3.272427E-01,-2.323698E-01,5.707980E-02,-5.947705E-03,2.247095E-04,-1.461324E+00,1.135268E+00,-3.084614E-01,3.173197E-02,-9.244049E-04
f^11_01,lambda,2.707871E+01,3.225063E+01,-2.651411E+01,4.929068E+00,-1.413080E-01,1.114065E+02,-1.482987E+02,5.655559E+01,-6.329631E+00,2.455909E-01,-4.179834E+02,2.683477E+02,-4.662299E+01,2.048157E+00,3.428164E-01,1.178689E-02,7.429844E+00
f^11_01,r_1,-4.382500E-01,3.224876E-01,1.063074E+00,3.206927E-03,-9.131253E-05,6.825767E+00,-5.178263E+00,1.209797E+00,-1.216445E-01,4.080338E-03,-3.503980E+01,2.631773E+01,-6.333672E+00,6.273907E-01,-2.148672E-02,4.976054E+01,-3.827499E+01,9.697018E+00,-1.048988E+00,3.832707E-02
f^11_02,f_0,5.619926E+03,-4.484214E+03,1.327138E+03,-1.855144E+02,2.449965E+00,-1.411036E+04,1.227649E+04,-3.596884E+03,3.792313E+02,-3.296867E+00,3.205538E+04,-2.886989E+04,8.517354E+03,-8.569019E+02,1.979555E+01,-5.706102E+04,4.673986E+04,-1.278828E+04,1.242814E+03,-3.225533E+01
f^11_02,mu,5.440230E-01,-6.862293E-01,1.093726E+00,-4.350426E-03,7.519909E-05,-6.826806E-01,4.410072E-01,-5.746706E-02,-3.190252E-03,2.565674E-04,-3.160864E+00,2.514299E+00,-7.143429E-01,7.068443E-02,-2.285921E-03
f^11_02,sigma,-4.278132E-02,4.922097E-02,2.433613E-02,-1.018473E-03,1.465431E-05,1.646610E-01,-1.737304E-01,5.786072E-02,-7.240081E-03,2.831535E-04,-1.514620E+00,1.266020E+00,-3.627863E-01,3.930405E-02,-1.237550E-03
f^11_02,lambda,-6.111683E+01,9.041273E+01,9.555068E+03,9.616973E+00,-2.634946E-01,1.353794E+02,-1.977004E+02,-3.868960E+03,-2.212829E+01,8.787181E-01,-3.250565E+03,2.567490E+03,-7.010111E+00,8.859664E+01,-2.958103E+00,-9.600284E+03,-4.187283E-01
f^11_02,r_1,-3.578100E-01,2.129517E-01,9.908519E-01,2.342732E-03,-6.251531E-05,7.755735E-01,-5.330867E-01,1.441198E-01,-1.303831E-02,3.845060E-04,-3.365597E+00,1.083751E+00,-2.251837E-01,1.072809E-02,-3.054544E-04,2.247973E-01,1.190204E+00,-5.167310E-01,5.657197E-02,-1.532629E-03
f^11_10,f_0,3.640690E+04,-2.546660E+04,4.943921E+03,-4.550512E+02,1.011993E+01,-1.991597E+05,1.297068E+05,-2.211417E+04,1.372591E+03,-2.150609E+01,3.206053E+05,-1.867672E+05,2.375131E+04,-2.328388E+02,-7.110949E+01,-2.239907E+04,-3.194050E+04,2.806584E+04,-5.087590E+03,2.680913E+02
f^11_10,mu,5.170343E-01,-6.398833E-01,1.081257E+00,-3.472053E-03,4.617634E-05,-7.545024E-01,3.476640E-01,-2.897364E-02,-4.732989E-03,2.706415E-04,-2.844511E+00,2.402457E+00,-6.798307E-01,6.604266E-02,-2.032502E-03
f^11_10,sigma,-9.638798E-02,8.707680E-02,1.607673E-02,-3.763618E-04,-4.710641E-06,3.567452E-01,-3.154407E-01,8.479032E-02,-8.870795E-03,3.170057E-04,-1.574743E+00,1.300443E+00,-3.550610E-01,3.704298E-02,-1.103569E-03
f^11_10,lambda,1.568222E+02,-2.905269E+01,-2.501035E+01,6.921150E+00,-2.252539E-01,4.375070E+02,-5.431892E+02,2.087146E+02,-2.526024E+01,9.676181E-01,-3.219349E+03,2.582330E+03,-7.047546E+02,8.090085E+01,-2.748687E+00,1.250229E-10,2.821108E+01
f^11_10,r_1,-1.285588E+00,5.266921E-01,1.082899E+00,-7.542999E-03,2.610576E-04,5.947449E+00,-1.230964E+00,1.026121E-01,-6.934094E-03,3.060115E-04,-1.906583E+01,8.524838E+00,-2.871809E+00,2.511196E-01,-8.224152E-03,1.747650E+01,-1.080917E+01,3.519529E+00,-3.424211E-01,1.212643E-02
f^11_11,f_0,-3.196316E+04,2.867905E+04,-5.313965E+03,4.778695E+02,-1.077422E+01,1.026661E+05,-9.871646E+04,2.203471E+04,-1.613283E+03,2.998335E+01,-9.436438E+04,9.754083E+04,-2.223252E+04,6.200071E+02,4.210486E+01,-1.408811E+05,1.078634E+05,-3.456821E+04,5.841353E+03,-2.912437E+02
f^11_11,mu,3.533636E-01,-5.574301E-01,1.071865E+00,-3.665753E-03,7.259974E-05,-1.772503E-01,2.565382E-01,-6.534290E-02,2.535549E-03,-4.108752E-05,-1.883762E+00,1.251339E+00,-3.109598E-01,2.203098E-02,-4.862231E-04
f^11_11,sigma,-4.619191E-02,5.229030E-02,2.473740E-02,-1.276137E-03,2.426623E-05,1.326285E-01,-1.182306E-01,3.585244E-02,-4.237292E-03,1.699299E-04,-1.194652E+00,9.595004E-01,-2.689106E-01,2.794291E-02,-7.915149E-04
f^11_11,lambda,-1.029853E+02,1.461221E+02,-6.233054E+01,9.355672E+00,-2.240715E-01,2.393474E+02,-2.989169E+02,1.146323E+02,-1.354846E+01,3.712229E-01,4.241349E+02,-4.257040E+02,1.622694E+02,-2.811314E+01,2.009128E+00,3.351685E-02,6.496811E+00
f^11_11,r_1,2.555080E-01,-1.455604E-01,1.182103E+00,-1.056677E-02,2.430786E-04,1.613554E-01,-4.456513E-01,-1.808217E-02,7.985902E-03,-1.921460E-05,-7.271684E+00,5.457154E+00,-7.552039E-01,3.301175E-02,-1.667307E-03,6.676660E+00,-4.969051E+00,6.516631E-01,-6.629083E-02,4.738721E-03
f^22_11,f_0,-3.196316E+04,2.867905E+04,-5.313965E+03,4.778695E+02,-1.077422E+01,1.026661E+05,-9.871646E+04,2.203471E+04,-1.613283E+03,2.998335E+01,-9.436438E+04,9.754083E+04,-2.223252E+04,6.200071E+02,4.210486E+01,-1.408811E+05,1.078634E+05,-3.456821E+04,5.841353E+03,-2.912437E+02
f^22_11,mu,3.533636E-01,-5.574301E-01,1.071865E+00,-3.665753E-03,7.259974E-05,-1.772503E-01,2.565382E-01,-6.534290E-02,2.535549E-03,-4.108752E-05,-1.883762E+00,1.251339E+00,-3.109598E-01,2.203098E-02,-4.862231E-04
f^22_11,sigma,-4.619191E-02,5.229030E-02,2.473740E-02,-1.276137E-03,2.426623E-05,1.326285E-01,-1.182306E-01,3.585244E-02,-4.237292E-03,1.699299E-04,-1.194652E+00,9.595004E-01,-2.689106E-01,2.794291E-02,-7.915149E-04
f^22_11,lambda,-1.029853E+02,1.461221E+02,-6.233054E+01,9.355672E+00,-2.240715E-01,2.393474E+02,-2.989169E+02,1.146323E+02,-1.354846E+01,3.712229E-01,4.241349E+02,-4.257040E+02,1.622694E+02,-2.811314E+01,2.009128E+00,3.351685E-02,6.496811E+00
f^22_11,r_1,2.555080E-01,-1.455604E-01,1.182103E+00,-1.056677E-02,2.430786E-04,1.613554E-01,-4.456513E-01,-1.808217E-02,7.985902E-03,-1.921460E-05,-7.271684E+00,5.457154E+00,-7.552039E-01,3.301175E-02,-1.667307E-03,6.676660E+00,-4.969051E+00,6.516631E-01,-6.629083E-02,4.738721E-03
f^11_12,f_0,-4.364257E+04,9.766367E+03,5.876827E+03,-1.853191E+03,-1.252424E+01,4.023064E+06,-3.048065E+06,8.156037E+05,-9.069684E+04,3.419832E+03,-1.991482E+07,1.563176E+07,-4.337077E+06,4.973528E+05,-1.902128E+04,3.744824E+07,-3.017489E+07,8.634344E+06,-1.029264E+06,4.197546E+04
f^11_12,mu,1.389509E+00,-1.370331E+00,1.263989E+00,-2.252485E-02,6.813192E-04,-2.622559E+00,2.207236E+00,-5.609957E-01,5.257725E-02,-1.710280E-03,-1.429069E-01,-2.820060E-01,1.255561E-01,-3.003710E-02,1.734818E-03
f^11_12,sigma,-8.053428E-03,1.404040E-02,4.011161E-02,-2.326920E-03,3.380069E-05,7.969685E-02,3.212607E-03,1.665639E-03,-4.446082E-04,6.597304E-05,-5.393656E-01,4.124369E-01,-1.208637E-01,1.210175E-02,-3.351154E-04
f^11_12,lambda,-1.228244E+03,8.469808E+02,-1.994368E+02,2.383424E+01,-7.986282E-01,3.551191E+03,-2.227196E+03,5.048664E+02,-4.983220E+01,1.891125E+00,-3.866926E+03,2.612393E+03,-6.785912E+02,8.736196E+01,-4.084074E+00,3.253212E-07,2.032541E+01
f^11_12,r_1,1.186882E+00,-9.285213E-01,9.998830E-01,3.763488E-03,-2.318738E-04,-2.820294E+01,1.856471E+01,-4.263291E+00,4.173425E-01,-1.481700E-02,8.351469E+01,-5.845016E+01,1.462099E+01,-1.588079E+00,6.165872E-02,-1.183097E+02,9.199340E+01,-2.595212E+01,3.163478E+00,-1.389872E-01
f^11_12,r_2,-9.328318E-02,-2.678304E-02,1.037143E+00,9.547686E-04,-6.394943E-05,4.176727E+00,-3.739088E+00,8.651836E-01,-8.863125E-02,2.853282E-03,-2.335580E+01,1.746185E+01,-4.658000E+00,4.671121E-01,-1.513034E-02,2.889903E+01,-2.176021E+01,5.886056E+00,-6.174156E-01,2.041844E-02
f^22_12,f_0,-4.364257E+04,9.766367E+03,5.876827E+03,-1.853191E+03,-1.252424E+01,4.023064E+06,-3.048065E+06,8.156037E+05,-9.069684E+04,3.419832E+03,-1.991482E+07,1.563176E+07,-4.337077E+06,4.973528E+05,-1.902128E+04,3.744824E+07,-3.017489E+07,8.634344E+06,-1.029264E+06,4.197546E+04
f^22_12,mu,1.389509E+00,-1.370331E+00,1.263989E+00,-2.252485E-02,6.813192E-04,-2.622559E+00,2.207236E+00,-5.609957E-01,5.257725E-02,-1.710280E-03,-1.429069E-01,-2.820060E-01,1.255561E-01,-3.003710E-02,1.734818E-03
f^22_12,sigma,-8.053428E-03,1.404040E-02,4.011161E-02,-2.326920E-03,3.380069E-05,7.969685E-02,3.212607E-03,1.665639E-03,-4.446082E-04,6.597304E-05,-5.393656E-01,4.124369E-01,-1.208637E-01,1.210175E-02,-3.351154E-04
f^22_12,lambda,-1.228244E+03,8.469808E+02,-1.994368E+02,2.383424E+01,-7.986282E-01,3.551191E+03,-2.227196E+03,5.048664E+02,-4.983220E+01,1.891125E+00,-3.866926E+03,2.612393E+03,-6.785912E+02,8.736196E+01,-4.084074E+00,3.253212E-07,2.032541E+01
f^22_12,r_1,1.186882E+00,-9.285213E-01,9.998830E-01,3.763488E-03,-2.318738E-04,-2.820294E+01,1.856471E+01,-4.263291E+00,4.173425E-01,-1.481700E-02,8.351469E+01,-5.845016E+01,1.462099E+01,-1.588079E+00,6.165872E-02,-1.183097E+02,9.199340E+01,-2.595212E+01,3.163478E+00,-1.389872E-01
f^22_12,r_2,-9.328318E-02,-2.678304E-02,1.037143E+00,9.547686E-04,-6.394943E-05,4.176727E+00,-3.739088E+00,8.651836E-01,-8.863125E-02,2.853282E-03,-2.335580E+01,1.746185E+01,-4.658000E+00,4.671121E-01,-1.513034E-02,2.889903E+01,-2.176021E+01,5.886056E+00,-6.174156E-01,2.041844E-02
f^11_20,f_0,3.262004E+04,-1.513597E+04,1.535360E+03,-2.931173E+01,6.542960E+01,-9.850605E+05,6.975434E+05,-1.718653E+05,1.717252E+04,-7.445393E+02,3.651909E+06,-2.716541E+06,7.043916E+05,-7.337976E+04,2.651778E+03,-3.786428E+06,2.906021E+06,-7.814184E+05,8.527559E+04,-3.127612E+03
f^11_20,mu,3.916122E-01,-5.493644E-01,1.069805E+00,-2.368565E-03,1.912964E-05,1.434087E+00,-1.359390E+00,3.690821E-01,-3.954495E-02,1.282821E-03,-6.295726E+00,5.491117E+00,-1.532113E+00,1.524442E-01,-4.754229E-03
f^11_20,sigma,-6.050615E-02,6.333133E-02,2.253538E-02,-8.502723E-04,6.868452E-06,3.271830E-01,-2.414246E-01,8.596212E-02,-1.109596E-02,4.453195E-04,-2.730914E+00,1.922997E+00,-5.164789E-01,5.701456E-02,-1.967024E-03
f^11_20,lambda,7.070718E+01,9.244672E+01,1.621177E+04,9.781036E+00,-2.805262E-01,-8.229361E+02,-2.027756E+02,-4.782723E+03,-3.425896E+01,1.320522E+00,-2.757658E+03,3.198383E+03,-3.567924E+02,1.343779E+02,-4.789297E+00,-1.626921E+04,-3.090679E-01
f^11_20,r_1,1.646443E+00,-1.436394E+00,1.215032E+00,-1.230644E-02,2.811899E-04,-1.002161E+00,-8.862683E-01,3.139854E-01,-2.946285E-02,7.815417E-04,-1.755494E+01,1.683829E+01,-4.548466E+00,3.860074E-01,-1.062897E-02,3.745892E+01,-3.044019E+01,8.080181E+00,-7.767037E-01,2.333040E-02
f^11_20,r_2,9.059445E-01,-1.828688E-01,1.089499E+00,6.386771E-03,-3.854292E-04,2.458340E-01,-3.355974E+00,2.173765E+00,-2.950448E-01,1.107961E-02,-4.928758E+01,4.285976E+01,-1.489732E+01,1.678582E+00,-5.832100E-02,8.620694E+01,-6.924291E+01,2.069546E+01,-2.266652E+00,7.686522E-02
f^11_21,f_0,5.556620E+04,-7.079026E+04,1.715487E+04,-1.715468E+03,-1.775510E+01,-2.155542E+05,2.825304E+05,-4.953680E+04,1.932761E+03,1.669059E+02,1.368027E+06,-1.245371E+06,2.866771E+05,-2.528012E+04,7.763504E+02,-4.186861E+06,3.394435E+06,-9.074239E+05,9.857255E+04,-3.665049E+03
f^11_21,mu,1.881740E-01,-5.259390E-01,1.070717E+00,-3.170566E-03,5.404195E-05,7.733309E-01,-2.626475E-01,7.348252E-02,-1.274446E-02,5.235823E-04,-6.659935E+00,4.802373E+00,-1.270462E+00,1.269862E-01,-4.146394E-03
f^11_21,sigma,1.060380E-01,-5.702397E-02,4.575073E-02,-2.803826E-03,6.314409E-05,-6.955729E-01,3.782713E-01,-4.457298E-02,2.389770E-04,1.079217E-04,-1.410277E+00,1.271598E+00,-3.957748E-01,4.608744E-02,-1.595659E-03
f^11_21,lambda,-1.054726E+01,5.062102E+01,-3.403741E+01,6.395434E+00,-1.120462E-01,-6.162295E+02,3.137398E+02,-1.302527E+01,-6.256739E+00,2.865281E-01,-2.942800E+03,2.365781E+03,-6.650147E+02,8.049938E+01,-2.546538E+00,2.233034E-05,1.410120E+01
f^11_21,r_1,1.038089E+00,-5.679435E-01,1.067509E+00,-1.243049E-03,-2.006309E-05,2.341519E-01,-1.816722E+00,8.068737E-01,-9.209049E-02,3.093535E-03,-2.032265E+01,1.695446E+01,-5.363896E+00,5.307924E-01,-1.653441E-02,2.109234E+01,-1.654583E+01,4.900222E+00,-4.784677E-01,1.384351E-02
f^11_21,r_2,7.914007E-01,-4.777076E-01,1.240474E+00,-1.205900E-02,2.997185E-04,-1.220856E+01,7.468241E+00,-1.483249E+00,1.256196E-01,-3.795411E-03,3.866516E+01,-2.554492E+01,6.102754E+00,-6.519824E-01,2.427916E-02,-6.760644E+01,5.032163E+01,-1.388080E+01,1.574218E+00,-6.056198E-02
f^22_21,f_0,5.556620E+04,-7.079026E+04,1.715487E+04,-1.715468E+03,-1.775510E+01,-2.155542E+05,2.825304E+05,-4.953680E+04,1.932761E+03,1.669059E+02,1.368027E+06,-1.245371E+06,2.866771E+05,-2.528012E+04,7.763504E+02,-4.186861E+06,3.394435E+06,-9.074239E+05,9.857255E+04,-3.665049E+03
f^22_21,mu,1.881740E-01,-5.259390E-01,1.070717E+00,-3.170566E-03,5.404195E-05,7.733309E-01,-2.626475E-01,7.348252E-02,-1.274446E-02,5.235823E-04,-6.659935E+00,4.802373E+00,-1.270462E+00,1.269862E-01,-4.146394E-03
f^22_21,sigma,1.060380E-01,-5.702397E-02,4.575073E-02,-2.803826E-03,6.314409E-05,-6.955729E-01,3.782713E-01,-4.457298E-02,2.389770E-04,1.079217E-04,-1.410277E+00,1.271598E+00,-3.957748E-01,4.608744E-02,-1.595659E-03
f^22_21,lambda,-1.054726E+01,5.062102E+01,-3.403741E+01,6.395434E+00,-1.120462E-01,-6.162295E+02,3.137398E+02,-1.302527E+01,-6.256739E+00,2.865281E-01,-2.942800E+03,2.365781E+03,-6.650147E+02,8.049938E+01,-2.546538E+00,2.233034E-05,1.410120E+01
f^22_21,r_1,1.038089E+00,-5.679435E-01,1.067509E+00,-1.243049E-03,-2.006309E-05,2.341519E-01,-1.816722E+00,8.068737E-01,-9.209049E-02,3.093535E-03,-2.032265E+01,1.695446E+01,-5.363896E+00,5.307924E-01,-1.653441E-02,2.109234E+01,-1.654583E+01,4.900222E+00,-4.784677E-01,1.384351E-02
f^22_21,r_2,7.914007E-01,-4.777076E-01,1.240474E+00,-1.205900E-02,2.997185E-04,-1.220856E+01,7.468241E+00,-1.483249E+00,1.256196E-01,-3.795411E-03,3.866516E+01,-2.554492E+01,6.102754E+00,-6.519824E-01,2.427916E-02,-6.760644E+01,5.032163E+01,-1.388080E+01,1.574218E+00,-6.056198E-02
f^11_22,f_0,3.180814E+03,-2.942610E+03,1.033959E+03,-1.738420E+02,3.794155E+00,-4.607129E+01,3.692127E+03,-2.022336E+03,3.100239E+02,-8.373485E+00,-7.021487E+03,-3.370303E+03,3.124862E+03,-4.570019E+02,1.734678E+01,-6.420895E+02,6.042177E+03,-2.792203E+03,2.879030E+02,-7.221107E+00
f^11_22,mu,7.632009E-01,-8.365959E-01,1.128352E+00,-7.493830E-03,1.431032E-04,-1.767959E+00,1.143532E+00,-2.050217E-01,8.687189E-03,2.973393E-06,-2.321572E+00,2.034373E+00,-6.374325E-01,6.786398E-02,-2.386919E-03
f^11_22,sigma,3.643001E-02,-3.121562E-03,3.526020E-02,-1.849312E-03,2.905885E-05,-2.353511E-01,8.166892E-02,7.197590E-03,-3.667416E-03,2.185943E-04,-1.206831E+00,1.091116E+00,-3.366892E-01,3.876465E-02,-1.289823E-03
f^11_22,lambda,4.977566E+02,-2.920836E+02,1.699831E+04,1.885565E+00,-1.016770E-01,-2.461853E+03,1.584764E+03,-6.078040E+03,1.469498E+01,-6.208210E-02,-9.783243E+01,3.716867E+02,6.634063E+02,4.289765E+01,-1.854896E+00,-1.695569E+04,-3.431358E-01
f^11_22,r_1,-4.263293E-01,2.202005E-01,9.980243E-01,1.907265E-03,-5.163948E-05,1.817464E+00,-1.112300E+00,2.470080E-01,-2.304969E-02,6.989289E-04,-8.017192E+00,4.375980E+00,-1.034226E+00,9.458384E-02,-3.066493E-03,8.023002E+00,-4.755006E+00,1.059474E+00,-1.121790E-01,4.125377E-03
f^22_22,f_0,3.180814E+03,-2.942610E+03,1.033959E+03,-1.738420E+02,3.794155E+00,-4.607129E+01,3.692127E+03,-2.022336E+03,3.100239E+02,-8.373485E+00,-7.021487E+03,-3.370303E+03,3.124862E+03,-4.570019E+02,1.734678E+01,-6.420895E+02,6.042177E+03,-2.792203E+03,2.879030E+02,-7.221107E+00
f^22_22,mu,7.632009E-01,-8.365959E-01,1.128352E+00,-7.493830E-03,1.431032E-04,-1.767959E+00,1.143532E+00,-2.050217E-01,8.687189E-03,2.973393E-06,-2.321572E+00,2.034373E+00,-6.374325E-01,6.786398E-02,-2.386919E-03
f^22_22,sigma,3.643001E-02,-3.121562E-03,3.526020E-02,-1.849312E-03,2.905885E-05,-2.353511E-01,8.166892E-02,7.197590E-03,-3.667416E-03,2.185943E-04,-1.206831E+00,1.091116E+00,-3.366892E-01,3.876465E-02,-1.289823E-03
f^22_22,lambda,4.977566E+02,-2.920836E+02,1.699831E+04,1.885565E+00,-1.016770E-01,-2.461853E+03,1.584764E+03,-6.078040E+03,1.469498E+01,-6.208210E-02,-9.783243E+01,3.716867E+02,6.634063E+02,4.289765E+01,-1.854896E+00,-1.695569E+04,-3.431358E-01
f^22_22,r_1,-4.263293E-01,2.202005E-01,9.980243E-01,1.907265E-03,-5.163948E-05,1.817464E+00,-1.112300E+00,2.470080E-01,-2.304969E-02,6.989289E-04,-8.017192E+00,4.375980E+00,-1.034226E+00,9.458384E-02,-3.066493E-03,8.023002E+00,-4.755006E+00,1.059474E+00,-1.121790E-01,4.125377E-03


==> anc/Python module/abp/spherical2d/pairdistribution/fitfuncs.py <==
"""Functions for the fitting procedures of the Fourier coefficients of -gU'_2.

For the functions of the first fitting procedure the order of arguments matches
the one shown in the row headers for each Fourier coefficient in fit_parameters.csv.
Likewise for the functions of the second fitting procedure the order of
arguments matches the order of arguments shown in the header line in
fit_parameters.csv."""

from numpy import sqrt, exp
from scipy.special import erfc #pylint: disable=no-name-in-module

# -- Functions for first fitting procedure --

def EMG(r, mu, sig, la):
    """Exponentially modified Gaussian distribution."""
    return la/2 * exp(la/2 * (la*sig**2 - 2*(r-mu))) * \
        erfc((la*sig**2 - (r-mu))/sqrt(2)/sig)

def FourierFit0(r,a,mu,sig,la):
    """Function for first fitting procedure with one fixed root."""
    return a*EMG(r,mu,sig,la) * (2**(1/6) - r)

def FourierFit1(r,a,mu,sig,la,b):
    """Function for first fitting procedure with one fixed and one variable
    root."""
    return FourierFit0(r,a,mu,sig,la) * (r-b)

def FourierFit2(r,a,mu,sig,la,b,c):
    """Function for first fitting procedure with one fixed and two variable
    roots."""
    return FourierFit1(r,a,mu,sig,la,b) * (r-c)

FOURIERFITFUNCS = {
    (0,0) : FourierFit0,
    (1,0) : FourierFit1,
    (2,0) : FourierFit2,
    (0,1) : FourierFit1,
    (1,1) : FourierFit1,
    (2,1) : FourierFit2,
    (0,2) : FourierFit1,
    (1,2) : FourierFit2,
    (2,2) : FourierFit1
}
"""Dictionary mapping the index tuple (k,l) to the corresponding fit function"""

# -- Functions for second fitting procedure --

def h2(x, q1, q2, q3, q4, q5, q6, q7, q8, q9, q10, q11, q12, q13, q14, q15):
    """Function h_2 for second fitting procedure."""
    dens, Pe = x
    return q1/Pe + q2/sqrt(Pe) + q3 + q4*sqrt(Pe) + q5*Pe + \
          (q6/Pe + q7/sqrt(Pe) + q8 + q9*sqrt(Pe) + q10*Pe)*dens + \
          (q11/Pe + q12/sqrt(Pe) + q13 + q14*sqrt(Pe) + q15*Pe)*dens**2

def h2_0(x, *args):
    """Function h_{2,0} for second fitting procedure."""
    #pylint: disable=no-value-for-parameter,unbalanced-tuple-unpacking
    if len(args) != 17:
        raise TypeError("h2_0 takes exactly 17 arguments ({} given)".format(len(args)))
    dens, _ = x
    v, w = args[-2:]
    return h2(x, *(args[:-2])) + v * exp(w*dens)

def h3(x, *args):
    """Function h_3 for second fitting procedure."""
    #pylint: disable=no-value-for-parameter,unbalanced-tuple-unpacking
    if len(args) != 20:
        raise TypeError("h3 takes exactly 20 arguments ({} given)".format(len(args)))
    dens, Pe = x
    q16, q17, q18, q19, q20 = args[-5:]
    return h2(x, *(args[:-5])) + \
        (q16/Pe + q17/sqrt(Pe) + q18 + q19*sqrt(Pe) + q20*Pe)*dens**3

def h2_1(x, *args):
    """Function h_{2,1} for second fitting procedure."""
    #pylint: disable=no-value-for-parameter,unbalanced-tuple-unpacking
    if len(args) != 17:
        raise TypeError("h2_1 takes exactly 17 arguments ({} given)".format(len(args)))
    dens, Pe = x
    v, w = args[-2:]
    return h2(x, *(args[:-2])) + v * exp(w*dens)/Pe

#
PARAMETERFITFUNCS = {
    (0,0) : [h2_1, h2, h2, h2_0],
    (0,1) : [h3, h2, h2, h2_0, h3],
    (0,2) : [h3, h2, h2, h2_0, h3],
    (1,0) : [h3, h2, h2, h2_0, h3],
    (1,1) : [h3, h2, h2, h2_0, h3],
    (1,2) : [h3, h2, h2, h2_0, h3, h3],
    (2,0) : [h3, h2, h2, h2_0, h3, h3],
    (2,1) : [h3, h2, h2, h2_0, h3, h3],
    (2,2) : [h3, h2, h2, h2_0, h3],
}
"""Dictionary mapping the index tuple (k,l) to an array of fit functions for
each fit parameter of FourierFit{0,1,2}."""


==> anc/Python module/demo.py <==
import argparse

import numpy as np
import matplotlib.pyplot as plt
from matplotlib.ticker import MultipleLocator

import abp.spherical2d.pairdistribution as abp2dpd

# -- Parse args --

parser = argparse.ArgumentParser(
    description=r"""Display the pair-distribution function for a given particle
        distance, Peclet number and packing density. The default values are the
        same as in Fig. 3 of the accompanying article by J. Jeggle,
        J. Stenhammar and R. Wittkowski.""")
parser.add_argument(
    "-r", metavar="dist", dest="dist", type=float, default=1.0,
    help="Particle distance in multiples of sigma (default: 1)")
parser.add_argument(
    "-d", metavar="phi0", dest="phi0", type=float, default=0.2,
    help="Packing density (default: 0.2)")
parser.add_argument(
    "-p", metavar="peclet", dest="peclet", type=float, default=50.0,
    help="Peclet number (default: 50)")

args = parser.parse_args()

# Validate args

r_min = 0.7775
r_max = 2**(1/6)
if args.dist < r_min or args.dist > r_max:
    print("Warning: Distance is outside of approximation bounds!")

if args.peclet < 0:
    print("Warning: Unphysical argument for Peclet number")
if args.phi0 < 0 or args.phi0 > 1:
    print("Warning: Unphysical argument for packing density")

# -- Calculate pair-distribution function --

# Generate arrays for r, phi1 and phi2
phi1 = np.linspace(-np.pi,np.pi,180,endpoint=False)
phi2 = np.linspace(0,2*np.pi,180,endpoint=False)
phi1,phi2 = np.meshgrid(phi1, phi2)
r = args.dist # Just take a single distance

# Calculate -gU'_2
gU2 = abp2dpd.reconstruct_mgU2prime(r, phi1, phi2, args.phi0, args.peclet)[0]

# Divide by U'_2 to obtain the pair-distribution function g
g = -gU2/abp2dpd.getU2prime(args.dist)

# -- Plotting code --

fig, ax = plt.subplots(1)

test = np.zeros((11,100))
cax = ax.imshow(g.T, cmap="inferno", origin="lower",
extent=(0,g.shape[0],0,g.shape[0]))
cbar = fig.colorbar(cax)

cbar.set_label("$g$")

ax.set_xlabel(r"$\phi_1$")
ax.set_ylabel(r"$\phi_2$")

ax.set_xticks([0,g.shape[0]//2,g.shape[0]])
ax.set_xticklabels([r"$-\pi$",r"0",r"$\pi$"])
ax.xaxis.set_minor_locator(MultipleLocator(g.shape[0]//4))

ax.set_yticks([0,g.shape[0]//2,g.shape[0]])
ax.set_yticklabels(["0",r"$\pi$",r"$2\pi$"])
ax.yaxis.set_minor_locator(MultipleLocator(g.shape[0]//4))

plt.show()


==> anc/Python module/doc/fitfuncs.html <==
<!doctype html>
<html lang="en">
<head>
<meta charset="utf-8">
<meta name="viewport" content="width=device-width, initial-scale=1, minimum-scale=1" />
<meta name="generator" content="pdoc 0.7.2" />
<title>abp.spherical2d.pairdistribution.fitfuncs API documentation</title>
<meta name="description" content="Functions for the fitting procedures of the Fourier coefficients of -gU&#39;_2 …" />
<link href='https://cdnjs.cloudflare.com/ajax/libs/normalize/8.0.0/normalize.min.css' rel='stylesheet'>
<link href='https://cdnjs.cloudflare.com/ajax/libs/10up-sanitize.css/8.0.0/sanitize.min.css' rel='stylesheet'>
<link href="https://cdnjs.cloudflare.com/ajax/libs/highlight.js/9.12.0/styles/github.min.css" rel="stylesheet">
<style>.flex{display:flex !important}body{line-height:1.5em}#content{padding:20px}#sidebar{padding:30px;overflow:hidden}.http-server-breadcrumbs{font-size:130%;margin:0 0 15px 0}#footer{font-size:.75em;padding:5px 30px;border-top:1px solid #ddd;text-align:right}#footer p{margin:0 0 0 1em;display:inline-block}#footer p:last-child{margin-right:30px}h1,h2,h3,h4,h5{font-weight:300}h1{font-size:2.5em;line-height:1.1em}h2{font-size:1.75em;margin:1em 0 .50em 0}h3{font-size:1.4em;margin:25px 0 10px 0}h4{margin:0;font-size:105%}a{color:#058;text-decoration:none;transition:color .3s ease-in-out}a:hover{color:#e82}.title code{font-weight:bold}h2[id^="header-"]{margin-top:2em}.ident{color:#900}pre code{background:#f8f8f8;font-size:.8em;line-height:1.4em}code{background:#f2f2f1;padding:1px 4px;overflow-wrap:break-word}h1 code{background:transparent}pre{background:#f8f8f8;border:0;border-top:1px solid #ccc;border-bottom:1px solid #ccc;margin:1em 0;padding:1ex}#http-server-module-list{display:flex;flex-flow:column}#http-server-module-list div{display:flex}#http-server-module-list dt{min-width:10%}#http-server-module-list p{margin-top:0}.toc ul,#index{list-style-type:none;margin:0;padding:0}#index code{background:transparent}#index h3{border-bottom:1px solid #ddd}#index ul{padding:0}#index h4{font-weight:bold}#index h4 + ul{margin-bottom:.6em}@media (min-width:200ex){#index .two-column{column-count:2}}@media (min-width:300ex){#index .two-column{column-count:3}}dl{margin-bottom:2em}dl dl:last-child{margin-bottom:4em}dd{margin:0 0 1em 3em}#header-classes + dl > dd{margin-bottom:3em}dd dd{margin-left:2em}dd p{margin:10px 0}.name{background:#eee;font-weight:bold;font-size:.85em;padding:5px 10px;display:inline-block;min-width:40%}.name:hover{background:#e0e0e0}.name > span:first-child{white-space:nowrap}.name.class > span:nth-child(2){margin-left:.4em}.inherited{color:#999;border-left:5px solid #eee;padding-left:1em}.inheritance em{font-style:normal;font-weight:bold}.desc h2{font-weight:400;font-size:1.25em}.desc h3{font-size:1em}.desc dt code{background:inherit}.source summary,.git-link-div{color:#666;text-align:right;font-weight:400;font-size:.8em;text-transform:uppercase}.source summary > *{white-space:nowrap;cursor:pointer}.git-link{color:inherit;margin-left:1em}.source pre{max-height:500px;overflow:auto;margin:0}.source pre code{font-size:12px;overflow:visible}.hlist{list-style:none}.hlist li{display:inline}.hlist li:after{content:',\2002'}.hlist li:last-child:after{content:none}.hlist .hlist{display:inline;padding-left:1em}img{max-width:100%}.admonition{padding:.1em .5em;margin-bottom:1em}.admonition-title{font-weight:bold}.admonition.note,.admonition.info,.admonition.important{background:#aef}.admonition.todo,.admonition.versionadded,.admonition.tip,.admonition.hint{background:#dfd}.admonition.warning,.admonition.versionchanged,.admonition.deprecated{background:#fd4}.admonition.error,.admonition.danger,.admonition.caution{background:lightpink}</style>
<style media="screen and (min-width: 700px)">@media screen and (min-width:700px){#sidebar{width:30%}#content{width:70%;max-width:100ch;padding:3em 4em;border-left:1px solid #ddd}pre code{font-size:1em}.item .name{font-size:1em}main{display:flex;flex-direction:row-reverse;justify-content:flex-end}.toc ul ul,#index ul{padding-left:1.5em}.toc > ul > li{margin-top:.5em}}</style>
<style media="print">@media print{#sidebar h1{page-break-before:always}.source{display:none}}@media print{*{background:transparent !important;color:#000 !important;box-shadow:none !important;text-shadow:none !important}a[href]:after{content:" (" attr(href) ")";font-size:90%}a[href][title]:after{content:none}abbr[title]:after{content:" (" attr(title) ")"}.ir a:after,a[href^="javascript:"]:after,a[href^="#"]:after{content:""}pre,blockquote{border:1px solid #999;page-break-inside:avoid}thead{display:table-header-group}tr,img{page-break-inside:avoid}img{max-width:100% !important}@page{margin:0.5cm}p,h2,h3{orphans:3;widows:3}h1,h2,h3,h4,h5,h6{page-break-after:avoid}}</style>
</head>
<body>
<main>
<article id="content">
<header>
<h1 class="title">Module <code>abp.spherical2d.pairdistribution.fitfuncs</code></h1>
</header>
<section id="section-intro">
<p>Functions for the fitting procedures of the Fourier coefficients of -gU'_2.</p>
<p>For the functions of the first fitting procedure the order of arguments matches
the one shown in the row headers for each Fourier coefficient in fit_parameters.csv.
Likewise for the functions of the second fitting procedure the order of
arguments matches the order of arguments shown in the header line in
fit_parameters.csv.</p>
<details class="source">
<summary>
<span>Expand source code</span>
</summary>
<pre><code class="python">&#34;&#34;&#34;Functions for the fitting procedures of the Fourier coefficients of -gU&#39;_2.

For the functions of the first fitting procedure the order of arguments matches
the one shown in the row headers for each Fourier coefficient in fit_parameters.csv.
Likewise for the functions of the second fitting procedure the order of
arguments matches the order of arguments shown in the header line in
fit_parameters.csv.&#34;&#34;&#34;

from numpy import sqrt, exp
from scipy.special import erfc #pylint: disable=no-name-in-module

# -- Functions for first fitting procedure --

def EMG(r, mu, sig, la):
    &#34;&#34;&#34;Exponentially modified Gaussian distribution.&#34;&#34;&#34;
    return la/2 * exp(la/2 * (la*sig**2 - 2*(r-mu))) * \
        erfc((la*sig**2 - (r-mu))/sqrt(2)/sig)

def FourierFit0(r,a,mu,sig,la):
    &#34;&#34;&#34;Function for first fitting procedure with one fixed root.&#34;&#34;&#34;
    return a*EMG(r,mu,sig,la) * (2**(1/6) - r)

def FourierFit1(r,a,mu,sig,la,b):
    &#34;&#34;&#34;Function for first fitting procedure with one fixed and one variable
    root.&#34;&#34;&#34;
    return FourierFit0(r,a,mu,sig,la) * (r-b)

def FourierFit2(r,a,mu,sig,la,b,c):
    &#34;&#34;&#34;Function for first fitting procedure with one fixed and two variable
    roots.&#34;&#34;&#34;
    return FourierFit1(r,a,mu,sig,la,b) * (r-c)

FOURIERFITFUNCS = {
    (0,0) : FourierFit0,
    (1,0) : FourierFit1,
    (2,0) : FourierFit2,
    (0,1) : FourierFit1,
    (1,1) : FourierFit1,
    (2,1) : FourierFit2,
    (0,2) : FourierFit1,
    (1,2) : FourierFit2,
    (2,2) : FourierFit1
}
&#34;&#34;&#34;Dictionary mapping the index tuple (k,l) to the corresponding fit function&#34;&#34;&#34;

# -- Functions for second fitting procedure --

def h2(x, q1, q2, q3, q4, q5, q6, q7, q8, q9, q10, q11, q12, q13, q14, q15):
    &#34;&#34;&#34;Function h_2 for second fitting procedure.&#34;&#34;&#34;
    dens, Pe = x
    return q1/Pe + q2/sqrt(Pe) + q3 + q4*sqrt(Pe) + q5*Pe + \
          (q6/Pe + q7/sqrt(Pe) + q8 + q9*sqrt(Pe) + q10*Pe)*dens + \
          (q11/Pe + q12/sqrt(Pe) + q13 + q14*sqrt(Pe) + q15*Pe)*dens**2

def h2_0(x, *args):
    &#34;&#34;&#34;Function h_{2,0} for second fitting procedure.&#34;&#34;&#34;
    #pylint: disable=no-value-for-parameter,unbalanced-tuple-unpacking
    if len(args) != 17:
        raise TypeError(&#34;h2_0 takes exactly 17 arguments ({} given)&#34;.format(len(args)))
    dens, _ = x
    v, w = args[-2:]
    return h2(x, *(args[:-2])) + v * exp(w*dens)

def h3(x, *args):
    &#34;&#34;&#34;Function h_3 for second fitting procedure.&#34;&#34;&#34;
    #pylint: disable=no-value-for-parameter,unbalanced-tuple-unpacking
    if len(args) != 20:
        raise TypeError(&#34;h3 takes exactly 20 arguments ({} given)&#34;.format(len(args)))
    dens, Pe = x
    q16, q17, q18, q19, q20 = args[-5:]
    return h2(x, *(args[:-5])) + \
        (q16/Pe + q17/sqrt(Pe) + q18 + q19*sqrt(Pe) + q20*Pe)*dens**3

def h2_1(x, *args):
    &#34;&#34;&#34;Function h_{2,1} for second fitting procedure.&#34;&#34;&#34;
    #pylint: disable=no-value-for-parameter,unbalanced-tuple-unpacking
    if len(args) != 17:
        raise TypeError(&#34;h2_1 takes exactly 17 arguments ({} given)&#34;.format(len(args)))
    dens, Pe = x
    v, w = args[-2:]
    return h2(x, *(args[:-2])) + v * exp(w*dens)/Pe

#
PARAMETERFITFUNCS = {
    (0,0) : [h2_1, h2, h2, h2_0],
    (0,1) : [h3, h2, h2, h2_0, h3],
    (0,2) : [h3, h2, h2, h2_0, h3],
    (1,0) : [h3, h2, h2, h2_0, h3],
    (1,1) : [h3, h2, h2, h2_0, h3],
    (1,2) : [h3, h2, h2, h2_0, h3, h3],
    (2,0) : [h3, h2, h2, h2_0, h3, h3],
    (2,1) : [h3, h2, h2, h2_0, h3, h3],
    (2,2) : [h3, h2, h2, h2_0, h3],
}
&#34;&#34;&#34;Dictionary mapping the index tuple (k,l) to an array of fit functions for
each fit parameter of FourierFit{0,1,2}.&#34;&#34;&#34;</code></pre>
</details>
</section>
<section>
</section>
<section>
<h2 class="section-title" id="header-variables">Global variables</h2>
<dl>
<dt id="abp.spherical2d.pairdistribution.fitfuncs.FOURIERFITFUNCS"><code class="name">var <span class="ident">FOURIERFITFUNCS</span></code></dt>
<dd>
<section class="desc"><p>Dictionary mapping the index tuple (k,l) to the corresponding fit function</p></section>
</dd>
<dt id="abp.spherical2d.pairdistribution.fitfuncs.PARAMETERFITFUNCS"><code class="name">var <span class="ident">PARAMETERFITFUNCS</span></code></dt>
<dd>
<section class="desc"><p>Dictionary mapping the index tuple (k,l) to an array of fit functions for
each fit parameter of FourierFit{0,1,2}.</p></section>
</dd>
</dl>
</section>
<section>
<h2 class="section-title" id="header-functions">Functions</h2>
<dl>
<dt id="abp.spherical2d.pairdistribution.fitfuncs.EMG"><code class="name flex">
<span>def <span class="ident">EMG</span></span>(<span>r, mu, sig, la)</span>
</code></dt>
<dd>
<section class="desc"><p>Exponentially modified Gaussian distribution.</p></section>
<details class="source">
<summary>
<span>Expand source code</span>
</summary>
<pre><code class="python">def EMG(r, mu, sig, la):
    &#34;&#34;&#34;Exponentially modified Gaussian distribution.&#34;&#34;&#34;
    return la/2 * exp(la/2 * (la*sig**2 - 2*(r-mu))) * \
        erfc((la*sig**2 - (r-mu))/sqrt(2)/sig)</code></pre>
</details>
</dd>
<dt id="abp.spherical2d.pairdistribution.fitfuncs.FourierFit0"><code class="name flex">
<span>def <span class="ident">FourierFit0</span></span>(<span>r, a, mu, sig, la)</span>
</code></dt>
<dd>
<section class="desc"><p>Function for first fitting procedure with one fixed root.</p></section>
<details class="source">
<summary>
<span>Expand source code</span>
</summary>
<pre><code class="python">def FourierFit0(r,a,mu,sig,la):
    &#34;&#34;&#34;Function for first fitting procedure with one fixed root.&#34;&#34;&#34;
    return a*EMG(r,mu,sig,la) * (2**(1/6) - r)</code></pre>
</details>
</dd>
<dt id="abp.spherical2d.pairdistribution.fitfuncs.FourierFit1"><code class="name flex">
<span>def <span class="ident">FourierFit1</span></span>(<span>r, a, mu, sig, la, b)</span>
</code></dt>
<dd>
<section class="desc"><p>Function for first fitting procedure with one fixed and one variable
root.</p></section>
<details class="source">
<summary>
<span>Expand source code</span>
</summary>
<pre><code class="python">def FourierFit1(r,a,mu,sig,la,b):
    &#34;&#34;&#34;Function for first fitting procedure with one fixed and one variable
    root.&#34;&#34;&#34;
    return FourierFit0(r,a,mu,sig,la) * (r-b)</code></pre>
</details>
</dd>
<dt id="abp.spherical2d.pairdistribution.fitfuncs.FourierFit2"><code class="name flex">
<span>def <span class="ident">FourierFit2</span></span>(<span>r, a, mu, sig, la, b, c)</span>
</code></dt>
<dd>
<section class="desc"><p>Function for first fitting procedure with one fixed and two variable
roots.</p></section>
<details class="source">
<summary>
<span>Expand source code</span>
</summary>
<pre><code class="python">def FourierFit2(r,a,mu,sig,la,b,c):
    &#34;&#34;&#34;Function for first fitting procedure with one fixed and two variable
    roots.&#34;&#34;&#34;
    return FourierFit1(r,a,mu,sig,la,b) * (r-c)</code></pre>
</details>
</dd>
<dt id="abp.spherical2d.pairdistribution.fitfuncs.h2"><code class="name flex">
<span>def <span class="ident">h2</span></span>(<span>x, q1, q2, q3, q4, q5, q6, q7, q8, q9, q10, q11, q12, q13, q14, q15)</span>
</code></dt>
<dd>
<section class="desc"><p>Function h_2 for second fitting procedure.</p></section>
<details class="source">
<summary>
<span>Expand source code</span>
</summary>
<pre><code class="python">def h2(x, q1, q2, q3, q4, q5, q6, q7, q8, q9, q10, q11, q12, q13, q14, q15):
    &#34;&#34;&#34;Function h_2 for second fitting procedure.&#34;&#34;&#34;
    dens, Pe = x
    return q1/Pe + q2/sqrt(Pe) + q3 + q4*sqrt(Pe) + q5*Pe + \
          (q6/Pe + q7/sqrt(Pe) + q8 + q9*sqrt(Pe) + q10*Pe)*dens + \
          (q11/Pe + q12/sqrt(Pe) + q13 + q14*sqrt(Pe) + q15*Pe)*dens**2</code></pre>
</details>
</dd>
<dt id="abp.spherical2d.pairdistribution.fitfuncs.h2_0"><code class="name flex">
<span>def <span class="ident">h2_0</span></span>(<span>x, *args)</span>
</code></dt>
<dd>
<section class="desc"><p>Function h_{2,0} for second fitting procedure.</p></section>
<details class="source">
<summary>
<span>Expand source code</span>
</summary>
<pre><code class="python">def h2_0(x, *args):
    &#34;&#34;&#34;Function h_{2,0} for second fitting procedure.&#34;&#34;&#34;
    #pylint: disable=no-value-for-parameter,unbalanced-tuple-unpacking
    if len(args) != 17:
        raise TypeError(&#34;h2_0 takes exactly 17 arguments ({} given)&#34;.format(len(args)))
    dens, _ = x
    v, w = args[-2:]
    return h2(x, *(args[:-2])) + v * exp(w*dens)</code></pre>
</details>
</dd>
<dt id="abp.spherical2d.pairdistribution.fitfuncs.h2_1"><code class="name flex">
<span>def <span class="ident">h2_1</span></span>(<span>x, *args)</span>
</code></dt>
<dd>
<section class="desc"><p>Function h_{2,1} for second fitting procedure.</p></section>
<details class="source">
<summary>
<span>Expand source code</span>
</summary>
<pre><code class="python">def h2_1(x, *args):
    &#34;&#34;&#34;Function h_{2,1} for second fitting procedure.&#34;&#34;&#34;
    #pylint: disable=no-value-for-parameter,unbalanced-tuple-unpacking
    if len(args) != 17:
        raise TypeError(&#34;h2_1 takes exactly 17 arguments ({} given)&#34;.format(len(args)))
    dens, Pe = x
    v, w = args[-2:]
    return h2(x, *(args[:-2])) + v * exp(w*dens)/Pe</code></pre>
</details>
</dd>
<dt id="abp.spherical2d.pairdistribution.fitfuncs.h3"><code class="name flex">
<span>def <span class="ident">h3</span></span>(<span>x, *args)</span>
</code></dt>
<dd>
<section class="desc"><p>Function h_3 for second fitting procedure.</p></section>
<details class="source">
<summary>
<span>Expand source code</span>
</summary>
<pre><code class="python">def h3(x, *args):
    &#34;&#34;&#34;Function h_3 for second fitting procedure.&#34;&#34;&#34;
    #pylint: disable=no-value-for-parameter,unbalanced-tuple-unpacking
    if len(args) != 20:
        raise TypeError(&#34;h3 takes exactly 20 arguments ({} given)&#34;.format(len(args)))
    dens, Pe = x
    q16, q17, q18, q19, q20 = args[-5:]
    return h2(x, *(args[:-5])) + \
        (q16/Pe + q17/sqrt(Pe) + q18 + q19*sqrt(Pe) + q20*Pe)*dens**3</code></pre>
</details>
</dd>
</dl>
</section>
<section>
</section>
</article>
<nav id="sidebar">
<h1>Index</h1>
<div class="toc">
<ul></ul>
</div>
<ul id="index">
<li><h3>Super-module</h3>
<ul>
<li><code><a title="abp.spherical2d.pairdistribution" href="index.html">abp.spherical2d.pairdistribution</a></code></li>
</ul>
</li>
<li><h3><a href="#header-variables">Global variables</a></h3>
<ul class="">
<li><code><a title="abp.spherical2d.pairdistribution.fitfuncs.FOURIERFITFUNCS" href="#abp.spherical2d.pairdistribution.fitfuncs.FOURIERFITFUNCS">FOURIERFITFUNCS</a></code></li>
<li><code><a title="abp.spherical2d.pairdistribution.fitfuncs.PARAMETERFITFUNCS" href="#abp.spherical2d.pairdistribution.fitfuncs.PARAMETERFITFUNCS">PARAMETERFITFUNCS</a></code></li>
</ul>
</li>
<li><h3><a href="#header-functions">Functions</a></h3>
<ul class="two-column">
<li><code><a title="abp.spherical2d.pairdistribution.fitfuncs.EMG" href="#abp.spherical2d.pairdistribution.fitfuncs.EMG">EMG</a></code></li>
<li><code><a title="abp.spherical2d.pairdistribution.fitfuncs.FourierFit0" href="#abp.spherical2d.pairdistribution.fitfuncs.FourierFit0">FourierFit0</a></code></li>
<li><code><a title="abp.spherical2d.pairdistribution.fitfuncs.FourierFit1" href="#abp.spherical2d.pairdistribution.fitfuncs.FourierFit1">FourierFit1</a></code></li>
<li><code><a title="abp.spherical2d.pairdistribution.fitfuncs.FourierFit2" href="#abp.spherical2d.pairdistribution.fitfuncs.FourierFit2">FourierFit2</a></code></li>
<li><code><a title="abp.spherical2d.pairdistribution.fitfuncs.h2" href="#abp.spherical2d.pairdistribution.fitfuncs.h2">h2</a></code></li>
<li><code><a title="abp.spherical2d.pairdistribution.fitfuncs.h2_0" href="#abp.spherical2d.pairdistribution.fitfuncs.h2_0">h2_0</a></code></li>
<li><code><a title="abp.spherical2d.pairdistribution.fitfuncs.h2_1" href="#abp.spherical2d.pairdistribution.fitfuncs.h2_1">h2_1</a></code></li>
<li><code><a title="abp.spherical2d.pairdistribution.fitfuncs.h3" href="#abp.spherical2d.pairdistribution.fitfuncs.h3">h3</a></code></li>
</ul>
</li>
</ul>
</nav>
</main>
<footer id="footer">
<p>Generated by <a href="https://pdoc3.github.io/pdoc"><cite>pdoc</cite> 0.7.2</a>.</p>
</footer>
<script src="https://cdnjs.cloudflare.com/ajax/libs/highlight.js/9.12.0/highlight.min.js"></script>
<script>hljs.initHighlightingOnLoad()</script>
</body>
</html>

==> anc/Python module/doc/index.html <==
<!doctype html>
<html lang="en">
<head>
<meta charset="utf-8">
<meta name="viewport" content="width=device-width, initial-scale=1, minimum-scale=1" />
<meta name="generator" content="pdoc 0.7.2" />
<title>abp.spherical2d.pairdistribution API documentation</title>
<meta name="description" content="" />
<link href='https://cdnjs.cloudflare.com/ajax/libs/normalize/8.0.0/normalize.min.css' rel='stylesheet'>
<link href='https://cdnjs.cloudflare.com/ajax/libs/10up-sanitize.css/8.0.0/sanitize.min.css' rel='stylesheet'>
<link href="https://cdnjs.cloudflare.com/ajax/libs/highlight.js/9.12.0/styles/github.min.css" rel="stylesheet">
<style>.flex{display:flex !important}body{line-height:1.5em}#content{padding:20px}#sidebar{padding:30px;overflow:hidden}.http-server-breadcrumbs{font-size:130%;margin:0 0 15px 0}#footer{font-size:.75em;padding:5px 30px;border-top:1px solid #ddd;text-align:right}#footer p{margin:0 0 0 1em;display:inline-block}#footer p:last-child{margin-right:30px}h1,h2,h3,h4,h5{font-weight:300}h1{font-size:2.5em;line-height:1.1em}h2{font-size:1.75em;margin:1em 0 .50em 0}h3{font-size:1.4em;margin:25px 0 10px 0}h4{margin:0;font-size:105%}a{color:#058;text-decoration:none;transition:color .3s ease-in-out}a:hover{color:#e82}.title code{font-weight:bold}h2[id^="header-"]{margin-top:2em}.ident{color:#900}pre code{background:#f8f8f8;font-size:.8em;line-height:1.4em}code{background:#f2f2f1;padding:1px 4px;overflow-wrap:break-word}h1 code{background:transparent}pre{background:#f8f8f8;border:0;border-top:1px solid #ccc;border-bottom:1px solid #ccc;margin:1em 0;padding:1ex}#http-server-module-list{display:flex;flex-flow:column}#http-server-module-list div{display:flex}#http-server-module-list dt{min-width:10%}#http-server-module-list p{margin-top:0}.toc ul,#index{list-style-type:none;margin:0;padding:0}#index code{background:transparent}#index h3{border-bottom:1px solid #ddd}#index ul{padding:0}#index h4{font-weight:bold}#index h4 + ul{margin-bottom:.6em}@media (min-width:200ex){#index .two-column{column-count:2}}@media (min-width:300ex){#index .two-column{column-count:3}}dl{margin-bottom:2em}dl dl:last-child{margin-bottom:4em}dd{margin:0 0 1em 3em}#header-classes + dl > dd{margin-bottom:3em}dd dd{margin-left:2em}dd p{margin:10px 0}.name{background:#eee;font-weight:bold;font-size:.85em;padding:5px 10px;display:inline-block;min-width:40%}.name:hover{background:#e0e0e0}.name > span:first-child{white-space:nowrap}.name.class > span:nth-child(2){margin-left:.4em}.inherited{color:#999;border-left:5px solid #eee;padding-left:1em}.inheritance em{font-style:normal;font-weight:bold}.desc h2{font-weight:400;font-size:1.25em}.desc h3{font-size:1em}.desc dt code{background:inherit}.source summary,.git-link-div{color:#666;text-align:right;font-weight:400;font-size:.8em;text-transform:uppercase}.source summary > *{white-space:nowrap;cursor:pointer}.git-link{color:inherit;margin-left:1em}.source pre{max-height:500px;overflow:auto;margin:0}.source pre code{font-size:12px;overflow:visible}.hlist{list-style:none}.hlist li{display:inline}.hlist li:after{content:',\2002'}.hlist li:last-child:after{content:none}.hlist .hlist{display:inline;padding-left:1em}img{max-width:100%}.admonition{padding:.1em .5em;margin-bottom:1em}.admonition-title{font-weight:bold}.admonition.note,.admonition.info,.admonition.important{background:#aef}.admonition.todo,.admonition.versionadded,.admonition.tip,.admonition.hint{background:#dfd}.admonition.warning,.admonition.versionchanged,.admonition.deprecated{background:#fd4}.admonition.error,.admonition.danger,.admonition.caution{background:lightpink}</style>
<style media="screen and (min-width: 700px)">@media screen and (min-width:700px){#sidebar{width:30%}#content{width:70%;max-width:100ch;padding:3em 4em;border-left:1px solid #ddd}pre code{font-size:1em}.item .name{font-size:1em}main{display:flex;flex-direction:row-reverse;justify-content:flex-end}.toc ul ul,#index ul{padding-left:1.5em}.toc > ul > li{margin-top:.5em}}</style>
<style media="print">@media print{#sidebar h1{page-break-before:always}.source{display:none}}@media print{*{background:transparent !important;color:#000 !important;box-shadow:none !important;text-shadow:none !important}a[href]:after{content:" (" attr(href) ")";font-size:90%}a[href][title]:after{content:none}abbr[title]:after{content:" (" attr(title) ")"}.ir a:after,a[href^="javascript:"]:after,a[href^="#"]:after{content:""}pre,blockquote{border:1px solid #999;page-break-inside:avoid}thead{display:table-header-group}tr,img{page-break-inside:avoid}img{max-width:100% !important}@page{margin:0.5cm}p,h2,h3{orphans:3;widows:3}h1,h2,h3,h4,h5,h6{page-break-after:avoid}}</style>
</head>
<body>
<main>
<article id="content">
<header>
<h1 class="title">Module <code>abp.spherical2d.pairdistribution</code></h1>
</header>
<section id="section-intro">
<details class="source">
<summary>
<span>Expand source code</span>
</summary>
<pre><code class="python"># &#34;&#34;&#34;Module for approximating the negative product of the pair-distribution function and
# the derivative of the interaction potential for a two-dimensional suspension
# of spherical active Brownian particles.&#34;&#34;&#34;

from ._reconstruct import *

# Trick pdoc3 into documenting submodule contents as members of this module
from ._reconstruct import __all__ as reconstruct_all
__all__ = reconstruct_all</code></pre>
</details>
</section>
<section>
<h2 class="section-title" id="header-submodules">Sub-modules</h2>
<dl>
<dt><code class="name"><a title="abp.spherical2d.pairdistribution.fitfuncs" href="fitfuncs.html">abp.spherical2d.pairdistribution.fitfuncs</a></code></dt>
<dd>
<section class="desc"><p>Functions for the fitting procedures of the Fourier coefficients of -gU'_2 …</p></section>
</dd>
</dl>
</section>
<section>
</section>
<section>
<h2 class="section-title" id="header-functions">Functions</h2>
<dl>
<dt id="abp.spherical2d.pairdistribution.getU2prime"><code class="name flex">
<span>def <span class="ident">getU2prime</span></span>(<span>r)</span>
</code></dt>
<dd>
<section class="desc"><p>Calculate derivative of potential U_2 with respect to r.</p>
<p>The potential depends on the particle diameter sigma and the Lennard-Jones
energy epsilon. This function uses values consistent with the simulations
described in the accompanying article.</p>
<h2 id="parameters">Parameters</h2>
<dl>
<dt><strong><code>r</code></strong> :&ensp;<code>float</code> or <code>array_like</code></dt>
<dd>Distance(s) at which the derivative of the interaction potential will be
calculated.</dd>
</dl></section>
<details class="source">
<summary>
<span>Expand source code</span>
</summary>
<pre><code class="python">def getU2prime(r):
    r&#34;&#34;&#34;Calculate derivative of potential U_2 with respect to r.

    The potential depends on the particle diameter sigma and the Lennard-Jones
    energy epsilon. This function uses values consistent with the simulations
    described in the accompanying article.

    Parameters
    ----------
    r: float or array_like
        Distance(s) at which the derivative of the interaction potential will be
        calculated.
    &#34;&#34;&#34;
    return 24*EPSILON/SIGMA * (-2*(SIGMA/r)**13 + (SIGMA/r)**7)</code></pre>
</details>
</dd>
<dt id="abp.spherical2d.pairdistribution.loadParameterFile"><code class="name flex">
<span>def <span class="ident">loadParameterFile</span></span>(<span>filepath)</span>
</code></dt>
<dd>
<section class="desc"><p>Load a parameter CSV file from a given path.</p>
<h2 id="parameters">Parameters</h2>
<dl>
<dt><strong><code>path</code></strong> :&ensp;<code>str</code></dt>
<dd>Path to CSV file.</dd>
</dl>
<h2 id="returns">Returns</h2>
<dl>
<dt><strong><code>params_f11</code></strong>, <strong><code>params_f22</code></strong> :&ensp;<code>dict</code></dt>
<dd>Dictionaries containing all fit parameters for both f_11 and f_22
Fourier coefficients.</dd>
</dl></section>
<details class="source">
<summary>
<span>Expand source code</span>
</summary>
<pre><code class="python">def loadParameterFile(filepath):
    r&#34;&#34;&#34;Load a parameter CSV file from a given path.

    Parameters
    ----------
    path: str
        Path to CSV file.

    Returns
    -------
    params_f11, params_f22: dict
        Dictionaries containing all fit parameters for both f_11 and f_22
        Fourier coefficients.
    &#34;&#34;&#34;
    params_f11 = {}
    params_f22 = {}
    # Open file with fit parameters and read line by line every q_i,j
    # or v,w resp.
    with open(filepath) as f:
        for line in f:
            # Extract cells
            cells = line.split(&#34;,&#34;)
            # Skip lines without label
            if cells[0] == &#34;&#34;:
                continue
            # Skip invalid labels
            if len(cells[0]) != 7:
                print(&#34;Invalid Fourier coefficient label: {}&#34;.format(cells[0]))
                continue
            coefftype = cells[0][1:4] # Either &#34;^11&#34; or &#34;^22&#34;
            k,l = map(int, cells[0][5:])
            # Select correct dict
            params = params_f11 if coefftype == &#34;^11&#34; else params_f22
            # Filter empty cells
            cells = list(filter(lambda x: x != &#34;&#34;, cells))
            if not (k,l) in params:
                params[(k,l)] = []
            params[(k,l)].append(list(map(float, cells[2:]))) # Extract data
        return params_f11, params_f22</code></pre>
</details>
</dd>
<dt id="abp.spherical2d.pairdistribution.reconstruct_mgU2prime"><code class="name flex">
<span>def <span class="ident">reconstruct_mgU2prime</span></span>(<span>r, phi1, phi2, phi0, Pe, params_f11=None, params_f22=None)</span>
</code></dt>
<dd>
<section class="desc"><p>Returns an approximation for -gU'_2 in a given range of particle
distances and positional and orientational angles.</p>
<h2 id="parameters">Parameters</h2>
<dl>
<dt><strong><code>r</code></strong> :&ensp;<code>float</code> or <code>array_like</code></dt>
<dd>Distance(s) at which -gU'_2 will be calculated</dd>
<dt><strong><code>phi1</code></strong>, <strong><code>phi2</code></strong> :&ensp;<code>float</code> or <code>array_like</code></dt>
<dd>Positional and orientational angles at which -gU'_2 will be calculated</dd>
<dt><strong><code>phi0</code></strong>, <strong><code>Pe</code></strong> :&ensp;<code>float</code></dt>
<dd>Packing density and Peclet number for which -gU'_2 will be calculated</dd>
<dt><strong><code>params_f11</code></strong>, <strong><code>params_f22</code></strong> :&ensp;<code>dict</code></dt>
<dd>Parameter dictionary containing all fit parameters necessary for
reconstruction. If not set, the included default values will be used.</dd>
</dl></section>
<details class="source">
<summary>
<span>Expand source code</span>
</summary>
<pre><code class="python">def reconstruct_mgU2prime(
        r, phi1, phi2, phi0, Pe, params_f11=None, params_f22=None):
    r&#34;&#34;&#34;Returns an approximation for -gU&#39;_2 in a given range of particle
    distances and positional and orientational angles.

    Parameters
    ----------
    r: float or array_like
        Distance(s) at which -gU&#39;_2 will be calculated
    phi1, phi2: float or array_like
        Positional and orientational angles at which -gU&#39;_2 will be calculated
    phi0, Pe: float
        Packing density and Peclet number for which -gU&#39;_2 will be calculated
    params_f11, params_f22: dict
        Parameter dictionary containing all fit parameters necessary for
        reconstruction. If not set, the included default values will be used.
    &#34;&#34;&#34;
    # If params are not set: load default
    if not params_f11 or not params_f22:
        params = loadDefaultParameterFile()
        if not params_f11:
            params_f11 = params[0]
        if not params_f22:
            params_f22 = params[1]
    # r must have dimension 1
    if len(np.shape(r)) == 0:
        r = np.array([r])
    # Allocate array for -gU&#39;_2
    gU2 = np.zeros((r.shape[0],
        1 if len(np.shape(phi1)) == 0 else phi1.shape[0],
        1 if len(np.shape(phi1)) == 0 else phi1.shape[1]))
    # Calculate all contributions for k,l between 0 and 2
    for k in range(3):
        for l in range(3):
            # Start with cos*cos for f^11 coefficient
            fourierfunc = np.cos
            for params in (
                    [params_f11] if k == 0 or l == 0 else
                    [params_f11, params_f22]):
                # Calculate fit parameters f_0, mu, sigma, lambda and r_1, r_2
                # (if necessary)
                fitparams = list(map(lambda x : x[0]((phi0, Pe), *x[1]),
                    zip(PARAMETERFITFUNCS[(k,l)], params[(k,l)])))
                # Calculate Fourier coefficient
                fouriercoeff = FOURIERFITFUNCS[(k,l)](r, *fitparams)
                # Add contribution to -gU&#39;_2
                gU2 += fouriercoeff[:, None, None] * \
                fourierfunc(phi1*k) * fourierfunc(phi2*l)
                # Take sin*sin next time (for f^22 coefficient)
                fourierfunc = np.sin
    return gU2</code></pre>
</details>
</dd>
</dl>
</section>
<section>
</section>
</article>
<nav id="sidebar">
<h1>Index</h1>
<div class="toc">
<ul></ul>
</div>
<ul id="index">
<li><h3><a href="#header-submodules">Sub-modules</a></h3>
<ul>
<li><code><a title="abp.spherical2d.pairdistribution.fitfuncs" href="fitfuncs.html">abp.spherical2d.pairdistribution.fitfuncs</a></code></li>
</ul>
</li>
<li><h3><a href="#header-functions">Functions</a></h3>
<ul class="">
<li><code><a title="abp.spherical2d.pairdistribution.getU2prime" href="#abp.spherical2d.pairdistribution.getU2prime">getU2prime</a></code></li>
<li><code><a title="abp.spherical2d.pairdistribution.loadParameterFile" href="#abp.spherical2d.pairdistribution.loadParameterFile">loadParameterFile</a></code></li>
<li><code><a title="abp.spherical2d.pairdistribution.reconstruct_mgU2prime" href="#abp.spherical2d.pairdistribution.reconstruct_mgU2prime">reconstruct_mgU2prime</a></code></li>
</ul>
</li>
</ul>
</nav>
</main>
<footer id="footer">
<p>Generated by <a href="https://pdoc3.github.io/pdoc"><cite>pdoc</cite> 0.7.2</a>.</p>
</footer>
<script src="https://cdnjs.cloudflare.com/ajax/libs/highlight.js/9.12.0/highlight.min.js"></script>
<script>hljs.initHighlightingOnLoad()</script>
</body>
</html>

==> anc/fit_parameters.csv <==
,,q_-2_0,q_-1_0,q_0_0,q_1_0,q_2_0,q_-2_1,q_-1_1,q_0_1,q_1_1,q_2_1,q_-2_2,q_-1_2,q_0_2,q_1_2,q_2_2,q_-2_3 or v,q_-1_3 or w,q_0_3,q_1_3,q_2_3
f^11_00,f_0,1.288514E+06,4.177438E+02,-1.154864E+00,5.621672E+00,-1.265973E-01,-3.875068E+05,-2.457714E+03,4.828774E+02,-3.689337E+01,9.331129E-01,5.026345E+04,2.266379E+03,-3.869603E+02,4.811498E+01,-1.439095E+00,-1.289269E+06,-3.050442E-01
f^11_00,mu,4.053008E-01,-6.079313E-01,1.093968E+00,-5.760165E-03,1.276119E-04,-7.771086E-01,6.193091E-01,-1.316863E-01,7.476043E-03,-1.485910E-04,-1.011002E+00,7.427480E-01,-2.278737E-01,1.771757E-02,-5.755154E-04
f^11_00,sigma,-6.346055E-02,5.994537E-02,2.772702E-02,-1.530729E-03,2.978444E-05,1.252215E-01,-1.030456E-01,3.087072E-02,-3.738703E-03,1.646838E-04,-1.188800E+00,9.589523E-01,-2.732967E-01,2.889972E-02,-8.596654E-04
f^11_00,lambda,1.992431E+02,-1.300248E+02,3.012158E+01,-3.008733E-01,-1.115896E-02,-2.010828E+01,-1.553440E+01,1.583364E+01,-2.332885E+00,1.239985E-01,-5.742131E+02,4.400202E+02,-1.158753E+02,1.343159E+01,-4.194187E-01,3.578302E-04,1.068347E+01
f^11_01,f_0,-1.355889E+05,9.625495E+04,-1.790907E+04,1.447324E+03,-3.831666E+01,7.551126E+05,-5.193780E+05,1.026167E+05,-7.796173E+03,1.980538E+02,-1.297080E+06,8.589078E+05,-1.671748E+05,1.151364E+04,-2.390758E+02,4.750822E+05,-2.627741E+05,2.960498E+04,1.845419E+03,-2.210309E+02
f^11_01,mu,3.877177E-01,-5.949321E-01,1.085388E+00,-4.761290E-03,9.649104E-05,-1.667002E-01,2.675082E-01,-7.688461E-02,3.996704E-03,-7.668133E-05,-1.862404E+00,1.233442E+00,-3.051464E-01,2.195753E-02,-5.630537E-04
f^11_01,sigma,-7.823179E-02,6.838836E-02,2.249888E-02,-1.056979E-03,1.628869E-05,3.272427E-01,-2.323698E-01,5.707980E-02,-5.947705E-03,2.247095E-04,-1.461324E+00,1.135268E+00,-3.084614E-01,3.173197E-02,-9.244049E-04
f^11_01,lambda,2.707871E+01,3.225063E+01,-2.651411E+01,4.929068E+00,-1.413080E-01,1.114065E+02,-1.482987E+02,5.655559E+01,-6.329631E+00,2.455909E-01,-4.179834E+02,2.683477E+02,-4.662299E+01,2.048157E+00,3.428164E-01,1.178689E-02,7.429844E+00
f^11_01,r_1,-4.382500E-01,3.224876E-01,1.063074E+00,3.206927E-03,-9.131253E-05,6.825767E+00,-5.178263E+00,1.209797E+00,-1.216445E-01,4.080338E-03,-3.503980E+01,2.631773E+01,-6.333672E+00,6.273907E-01,-2.148672E-02,4.976054E+01,-3.827499E+01,9.697018E+00,-1.048988E+00,3.832707E-02
f^11_02,f_0,5.619926E+03,-4.484214E+03,1.327138E+03,-1.855144E+02,2.449965E+00,-1.411036E+04,1.227649E+04,-3.596884E+03,3.792313E+02,-3.296867E+00,3.205538E+04,-2.886989E+04,8.517354E+03,-8.569019E+02,1.979555E+01,-5.706102E+04,4.673986E+04,-1.278828E+04,1.242814E+03,-3.225533E+01
f^11_02,mu,5.440230E-01,-6.862293E-01,1.093726E+00,-4.350426E-03,7.519909E-05,-6.826806E-01,4.410072E-01,-5.746706E-02,-3.190252E-03,2.565674E-04,-3.160864E+00,2.514299E+00,-7.143429E-01,7.068443E-02,-2.285921E-03
f^11_02,sigma,-4.278132E-02,4.922097E-02,2.433613E-02,-1.018473E-03,1.465431E-05,1.646610E-01,-1.737304E-01,5.786072E-02,-7.240081E-03,2.831535E-04,-1.514620E+00,1.266020E+00,-3.627863E-01,3.930405E-02,-1.237550E-03
f^11_02,lambda,-6.111683E+01,9.041273E+01,9.555068E+03,9.616973E+00,-2.634946E-01,1.353794E+02,-1.977004E+02,-3.868960E+03,-2.212829E+01,8.787181E-01,-3.250565E+03,2.567490E+03,-7.010111E+00,8.859664E+01,-2.958103E+00,-9.600284E+03,-4.187283E-01
f^11_02,r_1,-3.578100E-01,2.129517E-01,9.908519E-01,2.342732E-03,-6.251531E-05,7.755735E-01,-5.330867E-01,1.441198E-01,-1.303831E-02,3.845060E-04,-3.365597E+00,1.083751E+00,-2.251837E-01,1.072809E-02,-3.054544E-04,2.247973E-01,1.190204E+00,-5.167310E-01,5.657197E-02,-1.532629E-03
f^11_10,f_0,3.640690E+04,-2.546660E+04,4.943921E+03,-4.550512E+02,1.011993E+01,-1.991597E+05,1.297068E+05,-2.211417E+04,1.372591E+03,-2.150609E+01,3.206053E+05,-1.867672E+05,2.375131E+04,-2.328388E+02,-7.110949E+01,-2.239907E+04,-3.194050E+04,2.806584E+04,-5.087590E+03,2.680913E+02
f^11_10,mu,5.170343E-01,-6.398833E-01,1.081257E+00,-3.472053E-03,4.617634E-05,-7.545024E-01,3.476640E-01,-2.897364E-02,-4.732989E-03,2.706415E-04,-2.844511E+00,2.402457E+00,-6.798307E-01,6.604266E-02,-2.032502E-03
f^11_10,sigma,-9.638798E-02,8.707680E-02,1.607673E-02,-3.763618E-04,-4.710641E-06,3.567452E-01,-3.154407E-01,8.479032E-02,-8.870795E-03,3.170057E-04,-1.574743E+00,1.300443E+00,-3.550610E-01,3.704298E-02,-1.103569E-03
f^11_10,lambda,1.568222E+02,-2.905269E+01,-2.501035E+01,6.921150E+00,-2.252539E-01,4.375070E+02,-5.431892E+02,2.087146E+02,-2.526024E+01,9.676181E-01,-3.219349E+03,2.582330E+03,-7.047546E+02,8.090085E+01,-2.748687E+00,1.250229E-10,2.821108E+01
f^11_10,r_1,-1.285588E+00,5.266921E-01,1.082899E+00,-7.542999E-03,2.610576E-04,5.947449E+00,-1.230964E+00,1.026121E-01,-6.934094E-03,3.060115E-04,-1.906583E+01,8.524838E+00,-2.871809E+00,2.511196E-01,-8.224152E-03,1.747650E+01,-1.080917E+01,3.519529E+00,-3.424211E-01,1.212643E-02
f^11_11,f_0,-3.196316E+04,2.867905E+04,-5.313965E+03,4.778695E+02,-1.077422E+01,1.026661E+05,-9.871646E+04,2.203471E+04,-1.613283E+03,2.998335E+01,-9.436438E+04,9.754083E+04,-2.223252E+04,6.200071E+02,4.210486E+01,-1.408811E+05,1.078634E+05,-3.456821E+04,5.841353E+03,-2.912437E+02
f^11_11,mu,3.533636E-01,-5.574301E-01,1.071865E+00,-3.665753E-03,7.259974E-05,-1.772503E-01,2.565382E-01,-6.534290E-02,2.535549E-03,-4.108752E-05,-1.883762E+00,1.251339E+00,-3.109598E-01,2.203098E-02,-4.862231E-04
f^11_11,sigma,-4.619191E-02,5.229030E-02,2.473740E-02,-1.276137E-03,2.426623E-05,1.326285E-01,-1.182306E-01,3.585244E-02,-4.237292E-03,1.699299E-04,-1.194652E+00,9.595004E-01,-2.689106E-01,2.794291E-02,-7.915149E-04
f^11_11,lambda,-1.029853E+02,1.461221E+02,-6.233054E+01,9.355672E+00,-2.240715E-01,2.393474E+02,-2.989169E+02,1.146323E+02,-1.354846E+01,3.712229E-01,4.241349E+02,-4.257040E+02,1.622694E+02,-2.811314E+01,2.009128E+00,3.351685E-02,6.496811E+00
f^11_11,r_1,2.555080E-01,-1.455604E-01,1.182103E+00,-1.056677E-02,2.430786E-04,1.613554E-01,-4.456513E-01,-1.808217E-02,7.985902E-03,-1.921460E-05,-7.271684E+00,5.457154E+00,-7.552039E-01,3.301175E-02,-1.667307E-03,6.676660E+00,-4.969051E+00,6.516631E-01,-6.629083E-02,4.738721E-03
f^22_11,f_0,-3.196316E+04,2.867905E+04,-5.313965E+03,4.778695E+02,-1.077422E+01,1.026661E+05,-9.871646E+04,2.203471E+04,-1.613283E+03,2.998335E+01,-9.436438E+04,9.754083E+04,-2.223252E+04,6.200071E+02,4.210486E+01,-1.408811E+05,1.078634E+05,-3.456821E+04,5.841353E+03,-2.912437E+02
f^22_11,mu,3.533636E-01,-5.574301E-01,1.071865E+00,-3.665753E-03,7.259974E-05,-1.772503E-01,2.565382E-01,-6.534290E-02,2.535549E-03,-4.108752E-05,-1.883762E+00,1.251339E+00,-3.109598E-01,2.203098E-02,-4.862231E-04
f^22_11,sigma,-4.619191E-02,5.229030E-02,2.473740E-02,-1.276137E-03,2.426623E-05,1.326285E-01,-1.182306E-01,3.585244E-02,-4.237292E-03,1.699299E-04,-1.194652E+00,9.595004E-01,-2.689106E-01,2.794291E-02,-7.915149E-04
f^22_11,lambda,-1.029853E+02,1.461221E+02,-6.233054E+01,9.355672E+00,-2.240715E-01,2.393474E+02,-2.989169E+02,1.146323E+02,-1.354846E+01,3.712229E-01,4.241349E+02,-4.257040E+02,1.622694E+02,-2.811314E+01,2.009128E+00,3.351685E-02,6.496811E+00
f^22_11,r_1,2.555080E-01,-1.455604E-01,1.182103E+00,-1.056677E-02,2.430786E-04,1.613554E-01,-4.456513E-01,-1.808217E-02,7.985902E-03,-1.921460E-05,-7.271684E+00,5.457154E+00,-7.552039E-01,3.301175E-02,-1.667307E-03,6.676660E+00,-4.969051E+00,6.516631E-01,-6.629083E-02,4.738721E-03
f^11_12,f_0,-4.364257E+04,9.766367E+03,5.876827E+03,-1.853191E+03,-1.252424E+01,4.023064E+06,-3.048065E+06,8.156037E+05,-9.069684E+04,3.419832E+03,-1.991482E+07,1.563176E+07,-4.337077E+06,4.973528E+05,-1.902128E+04,3.744824E+07,-3.017489E+07,8.634344E+06,-1.029264E+06,4.197546E+04
f^11_12,mu,1.389509E+00,-1.370331E+00,1.263989E+00,-2.252485E-02,6.813192E-04,-2.622559E+00,2.207236E+00,-5.609957E-01,5.257725E-02,-1.710280E-03,-1.429069E-01,-2.820060E-01,1.255561E-01,-3.003710E-02,1.734818E-03
f^11_12,sigma,-8.053428E-03,1.404040E-02,4.011161E-02,-2.326920E-03,3.380069E-05,7.969685E-02,3.212607E-03,1.665639E-03,-4.446082E-04,6.597304E-05,-5.393656E-01,4.124369E-01,-1.208637E-01,1.210175E-02,-3.351154E-04
f^11_12,lambda,-1.228244E+03,8.469808E+02,-1.994368E+02,2.383424E+01,-7.986282E-01,3.551191E+03,-2.227196E+03,5.048664E+02,-4.983220E+01,1.891125E+00,-3.866926E+03,2.612393E+03,-6.785912E+02,8.736196E+01,-4.084074E+00,3.253212E-07,2.032541E+01
f^11_12,r_1,1.186882E+00,-9.285213E-01,9.998830E-01,3.763488E-03,-2.318738E-04,-2.820294E+01,1.856471E+01,-4.263291E+00,4.173425E-01,-1.481700E-02,8.351469E+01,-5.845016E+01,1.462099E+01,-1.588079E+00,6.165872E-02,-1.183097E+02,9.199340E+01,-2.595212E+01,3.163478E+00,-1.389872E-01
f^11_12,r_2,-9.328318E-02,-2.678304E-02,1.037143E+00,9.547686E-04,-6.394943E-05,4.176727E+00,-3.739088E+00,8.651836E-01,-8.863125E-02,2.853282E-03,-2.335580E+01,1.746185E+01,-4.658000E+00,4.671121E-01,-1.513034E-02,2.889903E+01,-2.176021E+01,5.886056E+00,-6.174156E-01,2.041844E-02
f^22_12,f_0,-4.364257E+04,9.766367E+03,5.876827E+03,-1.853191E+03,-1.252424E+01,4.023064E+06,-3.048065E+06,8.156037E+05,-9.069684E+04,3.419832E+03,-1.991482E+07,1.563176E+07,-4.337077E+06,4.973528E+05,-1.902128E+04,3.744824E+07,-3.017489E+07,8.634344E+06,-1.029264E+06,4.197546E+04
f^22_12,mu,1.389509E+00,-1.370331E+00,1.263989E+00,-2.252485E-02,6.813192E-04,-2.622559E+00,2.207236E+00,-5.609957E-01,5.257725E-02,-1.710280E-03,-1.429069E-01,-2.820060E-01,1.255561E-01,-3.003710E-02,1.734818E-03
f^22_12,sigma,-8.053428E-03,1.404040E-02,4.011161E-02,-2.326920E-03,3.380069E-05,7.969685E-02,3.212607E-03,1.665639E-03,-4.446082E-04,6.597304E-05,-5.393656E-01,4.124369E-01,-1.208637E-01,1.210175E-02,-3.351154E-04
f^22_12,lambda,-1.228244E+03,8.469808E+02,-1.994368E+02,2.383424E+01,-7.986282E-01,3.551191E+03,-2.227196E+03,5.048664E+02,-4.983220E+01,1.891125E+00,-3.866926E+03,2.612393E+03,-6.785912E+02,8.736196E+01,-4.084074E+00,3.253212E-07,2.032541E+01
f^22_12,r_1,1.186882E+00,-9.285213E-01,9.998830E-01,3.763488E-03,-2.318738E-04,-2.820294E+01,1.856471E+01,-4.263291E+00,4.173425E-01,-1.481700E-02,8.351469E+01,-5.845016E+01,1.462099E+01,-1.588079E+00,6.165872E-02,-1.183097E+02,9.199340E+01,-2.595212E+01,3.163478E+00,-1.389872E-01
f^22_12,r_2,-9.328318E-02,-2.678304E-02,1.037143E+00,9.547686E-04,-6.394943E-05,4.176727E+00,-3.739088E+00,8.651836E-01,-8.863125E-02,2.853282E-03,-2.335580E+01,1.746185E+01,-4.658000E+00,4.671121E-01,-1.513034E-02,2.889903E+01,-2.176021E+01,5.886056E+00,-6.174156E-01,2.041844E-02
f^11_20,f_0,3.262004E+04,-1.513597E+04,1.535360E+03,-2.931173E+01,6.542960E+01,-9.850605E+05,6.975434E+05,-1.718653E+05,1.717252E+04,-7.445393E+02,3.651909E+06,-2.716541E+06,7.043916E+05,-7.337976E+04,2.651778E+03,-3.786428E+06,2.906021E+06,-7.814184E+05,8.527559E+04,-3.127612E+03
f^11_20,mu,3.916122E-01,-5.493644E-01,1.069805E+00,-2.368565E-03,1.912964E-05,1.434087E+00,-1.359390E+00,3.690821E-01,-3.954495E-02,1.282821E-03,-6.295726E+00,5.491117E+00,-1.532113E+00,1.524442E-01,-4.754229E-03
f^11_20,sigma,-6.050615E-02,6.333133E-02,2.253538E-02,-8.502723E-04,6.868452E-06,3.271830E-01,-2.414246E-01,8.596212E-02,-1.109596E-02,4.453195E-04,-2.730914E+00,1.922997E+00,-5.164789E-01,5.701456E-02,-1.967024E-03
f^11_20,lambda,7.070718E+01,9.244672E+01,1.621177E+04,9.781036E+00,-2.805262E-01,-8.229361E+02,-2.027756E+02,-4.782723E+03,-3.425896E+01,1.320522E+00,-2.757658E+03,3.198383E+03,-3.567924E+02,1.343779E+02,-4.789297E+00,-1.626921E+04,-3.090679E-01
f^11_20,r_1,1.646443E+00,-1.436394E+00,1.215032E+00,-1.230644E-02,2.811899E-04,-1.002161E+00,-8.862683E-01,3.139854E-01,-2.946285E-02,7.815417E-04,-1.755494E+01,1.683829E+01,-4.548466E+00,3.860074E-01,-1.062897E-02,3.745892E+01,-3.044019E+01,8.080181E+00,-7.767037E-01,2.333040E-02
f^11_20,r_2,9.059445E-01,-1.828688E-01,1.089499E+00,6.386771E-03,-3.854292E-04,2.458340E-01,-3.355974E+00,2.173765E+00,-2.950448E-01,1.107961E-02,-4.928758E+01,4.285976E+01,-1.489732E+01,1.678582E+00,-5.832100E-02,8.620694E+01,-6.924291E+01,2.069546E+01,-2.266652E+00,7.686522E-02
f^11_21,f_0,5.556620E+04,-7.079026E+04,1.715487E+04,-1.715468E+03,-1.775510E+01,-2.155542E+05,2.825304E+05,-4.953680E+04,1.932761E+03,1.669059E+02,1.368027E+06,-1.245371E+06,2.866771E+05,-2.528012E+04,7.763504E+02,-4.186861E+06,3.394435E+06,-9.074239E+05,9.857255E+04,-3.665049E+03
f^11_21,mu,1.881740E-01,-5.259390E-01,1.070717E+00,-3.170566E-03,5.404195E-05,7.733309E-01,-2.626475E-01,7.348252E-02,-1.274446E-02,5.235823E-04,-6.659935E+00,4.802373E+00,-1.270462E+00,1.269862E-01,-4.146394E-03
f^11_21,sigma,1.060380E-01,-5.702397E-02,4.575073E-02,-2.803826E-03,6.314409E-05,-6.955729E-01,3.782713E-01,-4.457298E-02,2.389770E-04,1.079217E-04,-1.410277E+00,1.271598E+00,-3.957748E-01,4.608744E-02,-1.595659E-03
f^11_21,lambda,-1.054726E+01,5.062102E+01,-3.403741E+01,6.395434E+00,-1.120462E-01,-6.162295E+02,3.137398E+02,-1.302527E+01,-6.256739E+00,2.865281E-01,-2.942800E+03,2.365781E+03,-6.650147E+02,8.049938E+01,-2.546538E+00,2.233034E-05,1.410120E+01
f^11_21,r_1,1.038089E+00,-5.679435E-01,1.067509E+00,-1.243049E-03,-2.006309E-05,2.341519E-01,-1.816722E+00,8.068737E-01,-9.209049E-02,3.093535E-03,-2.032265E+01,1.695446E+01,-5.363896E+00,5.307924E-01,-1.653441E-02,2.109234E+01,-1.654583E+01,4.900222E+00,-4.784677E-01,1.384351E-02
f^11_21,r_2,7.914007E-01,-4.777076E-01,1.240474E+00,-1.205900E-02,2.997185E-04,-1.220856E+01,7.468241E+00,-1.483249E+00,1.256196E-01,-3.795411E-03,3.866516E+01,-2.554492E+01,6.102754E+00,-6.519824E-01,2.427916E-02,-6.760644E+01,5.032163E+01,-1.388080E+01,1.574218E+00,-6.056198E-02
f^22_21,f_0,5.556620E+04,-7.079026E+04,1.715487E+04,-1.715468E+03,-1.775510E+01,-2.155542E+05,2.825304E+05,-4.953680E+04,1.932761E+03,1.669059E+02,1.368027E+06,-1.245371E+06,2.866771E+05,-2.528012E+04,7.763504E+02,-4.186861E+06,3.394435E+06,-9.074239E+05,9.857255E+04,-3.665049E+03
f^22_21,mu,1.881740E-01,-5.259390E-01,1.070717E+00,-3.170566E-03,5.404195E-05,7.733309E-01,-2.626475E-01,7.348252E-02,-1.274446E-02,5.235823E-04,-6.659935E+00,4.802373E+00,-1.270462E+00,1.269862E-01,-4.146394E-03
f^22_21,sigma,1.060380E-01,-5.702397E-02,4.575073E-02,-2.803826E-03,6.314409E-05,-6.955729E-01,3.782713E-01,-4.457298E-02,2.389770E-04,1.079217E-04,-1.410277E+00,1.271598E+00,-3.957748E-01,4.608744E-02,-1.595659E-03
f^22_21,lambda,-1.054726E+01,5.062102E+01,-3.403741E+01,6.395434E+00,-1.120462E-01,-6.162295E+02,3.137398E+02,-1.302527E+01,-6.256739E+00,2.865281E-01,-2.942800E+03,2.365781E+03,-6.650147E+02,8.049938E+01,-2.546538E+00,2.233034E-05,1.410120E+01
f^22_21,r_1,1.038089E+00,-5.679435E-01,1.067509E+00,-1.243049E-03,-2.006309E-05,2.341519E-01,-1.816722E+00,8.068737E-01,-9.209049E-02,3.093535E-03,-2.032265E+01,1.695446E+01,-5.363896E+00,5.307924E-01,-1.653441E-02,2.109234E+01,-1.654583E+01,4.900222E+00,-4.784677E-01,1.384351E-02
f^22_21,r_2,7.914007E-01,-4.777076E-01,1.240474E+00,-1.205900E-02,2.997185E-04,-1.220856E+01,7.468241E+00,-1.483249E+00,1.256196E-01,-3.795411E-03,3.866516E+01,-2.554492E+01,6.102754E+00,-6.519824E-01,2.427916E-02,-6.760644E+01,5.032163E+01,-1.388080E+01,1.574218E+00,-6.056198E-02
f^11_22,f_0,3.180814E+03,-2.942610E+03,1.033959E+03,-1.738420E+02,3.794155E+00,-4.607129E+01,3.692127E+03,-2.022336E+03,3.100239E+02,-8.373485E+00,-7.021487E+03,-3.370303E+03,3.124862E+03,-4.570019E+02,1.734678E+01,-6.420895E+02,6.042177E+03,-2.792203E+03,2.879030E+02,-7.221107E+00
f^11_22,mu,7.632009E-01,-8.365959E-01,1.128352E+00,-7.493830E-03,1.431032E-04,-1.767959E+00,1.143532E+00,-2.050217E-01,8.687189E-03,2.973393E-06,-2.321572E+00,2.034373E+00,-6.374325E-01,6.786398E-02,-2.386919E-03
f^11_22,sigma,3.643001E-02,-3.121562E-03,3.526020E-02,-1.849312E-03,2.905885E-05,-2.353511E-01,8.166892E-02,7.197590E-03,-3.667416E-03,2.185943E-04,-1.206831E+00,1.091116E+00,-3.366892E-01,3.876465E-02,-1.289823E-03
f^11_22,lambda,4.977566E+02,-2.920836E+02,1.699831E+04,1.885565E+00,-1.016770E-01,-2.461853E+03,1.584764E+03,-6.078040E+03,1.469498E+01,-6.208210E-02,-9.783243E+01,3.716867E+02,6.634063E+02,4.289765E+01,-1.854896E+00,-1.695569E+04,-3.431358E-01
f^11_22,r_1,-4.263293E-01,2.202005E-01,9.980243E-01,1.907265E-03,-5.163948E-05,1.817464E+00,-1.112300E+00,2.470080E-01,-2.304969E-02,6.989289E-04,-8.017192E+00,4.375980E+00,-1.034226E+00,9.458384E-02,-3.066493E-03,8.023002E+00,-4.755006E+00,1.059474E+00,-1.121790E-01,4.125377E-03
f^22_22,f_0,3.180814E+03,-2.942610E+03,1.033959E+03,-1.738420E+02,3.794155E+00,-4.607129E+01,3.692127E+03,-2.022336E+03,3.100239E+02,-8.373485E+00,-7.021487E+03,-3.370303E+03,3.124862E+03,-4.570019E+02,1.734678E+01,-6.420895E+02,6.042177E+03,-2.792203E+03,2.879030E+02,-7.221107E+00
f^22_22,mu,7.632009E-01,-8.365959E-01,1.128352E+00,-7.493830E-03,1.431032E-04,-1.767959E+00,1.143532E+00,-2.050217E-01,8.687189E-03,2.973393E-06,-2.321572E+00,2.034373E+00,-6.374325E-01,6.786398E-02,-2.386919E-03
f^22_22,sigma,3.643001E-02,-3.121562E-03,3.526020E-02,-1.849312E-03,2.905885E-05,-2.353511E-01,8.166892E-02,7.197590E-03,-3.667416E-03,2.185943E-04,-1.206831E+00,1.091116E+00,-3.366892E-01,3.876465E-02,-1.289823E-03
f^22_22,lambda,4.977566E+02,-2.920836E+02,1.699831E+04,1.885565E+00,-1.016770E-01,-2.461853E+03,1.584764E+03,-6.078040E+03,1.469498E+01,-6.208210E-02,-9.783243E+01,3.716867E+02,6.634063E+02,4.289765E+01,-1.854896E+00,-1.695569E+04,-3.431358E-01
f^22_22,r_1,-4.263293E-01,2.202005E-01,9.980243E-01,1.907265E-03,-5.163948E-05,1.817464E+00,-1.112300E+00,2.470080E-01,-2.304969E-02,6.989289E-04,-8.017192E+00,4.375980E+00,-1.034226E+00,9.458384E-02,-3.066493E-03,8.023002E+00,-4.755006E+00,1.059474E+00,-1.121790E-01,4.125377E-03

